Lattice artifacts of local fermion bilinears up to $\mathrm{O}(a^2)$

Recently the asymptotic lattice spacing dependence of spectral quantities in lattice QCD has been computed to $\mathrm{O}(a^2)$ using Symanzik Effective theory [1,2]. Here, we extend these results to matrix elements and correlators of local fermion bilinears, namely the scalar, pseudo-scalar, vector, axial-vector, and tensor. This resembles the typical current insertions for the effective Hamiltonian of electro-weak or BSM contributions, but is only a small fraction of the local fields typically considered. We again restrict considerations to lattice QCD actions with Wilson or Ginsparg-Wilson quarks and thus lattice formulations of QCD without flavour-changing interactions realising at least $\mathrm{SU}(N_\mathrm{f})_\mathrm{V}\times\mathrm{SU}(N_\mathrm{b}|N_\mathrm{b})_\mathrm{V}$ flavour symmetries for $N_\mathrm{f}$ sea-quarks and $N_\mathrm{b}$ quenched valence-quarks respectively in the massless limit. Overall we find only few cases $\hat{\Gamma}$, which worsen the asymptotic lattice spacing dependence $a^n[2b_0\bar{g}^2(1/a)]^{\hat{\Gamma}}$ compared to the classically expected $a^n$-scaling. Other than for trivial flavour quantum numbers, only the axial-vector and much milder the tensor may cause some problems at $\mathrm{O}(a)$, strongly suggesting to use at least tree-level Symanzik improvement of those local fields.

==> anc/localfieldsMixing.wl <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
BeginPackage["localfieldsMixing`"];
getDiagLocal::usage="getDiagLocal[Ncvalue,Nfvalue,symm,d:1,trivialFlavour:False]
Inputs are the numbers of colours and sea-quarks, symm \[Element] {S,P,V,A,T}, order of the
lattice spacing \!\(\*SuperscriptBox[\(a\), \(d\)]\) and whether we want to consider the case of trivial flavour
quantum numbers.
Returns \!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), T, \!\(\*SuperscriptBox[\(T\), \(-1\)]\), and a vector of strings describing the initial basis J.
T brings the 1-loop anomalous dimension matrix into Jordan normal form via the
change of basis \[ScriptCapitalJ] = T.J while \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\) indicates whether there are log(\!\(\*OverscriptBox[\(g\), \(_\)]\)(1/a))/(2\!\(\*SubscriptBox[\(b\), \(0\)]\))
corrections occurring at leading order due to degenerate eigenvalues that break
diagonalisability.

The symbols used in the operator labels have the follow conventions:
q,Q: valence-quark flavours
\[CapitalPhi]: valence+ghost-flavour vector (only needed for operators with trivial flavour quantum numbers)
\[CapitalPsi]: sea-quark-flavour vector
M: mass-matrix
tr[\!\(\*SuperscriptBox[\(M\), \(n\)]\)]: trace of sea-quark masses
\!\(\*SubscriptBox[\(m\), \(q\)]\),\!\(\*SubscriptBox[\(m\), \(Q\)]\): valence-quark masses
\!\(\*SubscriptBox[\(m\), \(q \[PlusMinus] Q\)]\): \!\(\*SubscriptBox[\(m\), \(q\)]\)\[PlusMinus]\!\(\*SubscriptBox[\(m\), \(Q\)]\)" ;
getDiagAction::usage="getDiagAction[Ncvalue,Nfvalue,d:1,xivalue:1]
Inputs are the numbers of colours and sea-quarks, order of the lattice spacing \!\(\*SuperscriptBox[\(a\), \(d\)]\),
and the (arbitrary!) choice for the gauge-fixing parameter (default is Feynman gauge).
Returns \!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), T, \!\(\*SuperscriptBox[\(T\), \(-1\)]\), and a vector of strings describing the initial (on-shell) basis O.
T brings the 1-loop anomalous dimension matrix into Jordan normal form via the
change of basis \[ScriptCapitalB] = T.O while \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\) indicates whether there are log(\!\(\*OverscriptBox[\(g\), \(_\)]\)(1/a))/(2\!\(\*SubscriptBox[\(b\), \(0\)]\))
corrections occurring at leading order due to degenerate eigenvalues that break
diagonalisability.

The symbols used in the operator labels have the follow conventions:
\[CapitalPhi]: valence+ghost-flavour vector (only needed for operators with trivial flavour quantum numbers)
\[CapitalPsi]: sea-quark-flavour vector
M: mass-matrix
tr[\!\(\*SuperscriptBox[\(M\), \(n\)]\)]: trace of sea-quark masses";
getDiagLocalContact::usage="getDiagLocalContact[Ncvalue,Nfvalue,symm,d:1,trivialFlavour:False,numericalJordan:False,xivalue:1]
Inputs are the numbers of colours and sea-quarks, symm \[Element] {S,P,V,A,T}, order of the lattice
spacing \!\(\*SuperscriptBox[\(a\), \(d\)]\), whether we want to consider the case of trivial flavour quantum numbers, whether
the final step of Jordan decomposition should be performed at finite precision (useful for d=2
as the computation time grows badly, but may be unstable!), and the choice for the gauge-fixing
parameter (default is Feynman gauge).
Returns \!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\), T, \!\(\*SuperscriptBox[\(T\), \(-1\)]\), and three vectors of strings describing the initial bases J, O, and \!\(\*SubscriptBox[\(O\), \(\[ScriptCapitalE]\)]\).
T brings the 1-loop anomalous dimension matrix into Jordan normal form via the
change of (on-shell) basis (\[ScriptCapitalJ],\[ScriptCapitalB]) = T.(J,O,\!\(\*SubscriptBox[\(O\), \(\[ScriptCapitalE]\)]\)) while \[EmptyUpTriangle]\!\(\*OverscriptBox[\(\[Gamma]\), \(^\)]\) indicates whether there are
log(2\!\(\*SubscriptBox[\(b\), \(0\)]\)\!\(\*SuperscriptBox[OverscriptBox[\(g\), \(_\)], \(2\)]\)(1/a))/(2\!\(\*SubscriptBox[\(b\), \(0\)]\)) corrections occurring at leading order due to degenerate eigenvalues that break
diagonalisability.

The symbols used in the operator labels have the follow conventions:
q,Q: valence-quark flavours
\[CapitalPhi]: valence+ghost-flavour vector (only needed for operators with trivial flavour quantum numbers)
\[CapitalPsi]: sea-quark-flavour vector
M: mass-matrix
tr[\!\(\*SuperscriptBox[\(M\), \(n\)]\)]: trace of sea-quark masses
\!\(\*SubscriptBox[\(m\), \(q\)]\),\!\(\*SubscriptBox[\(m\), \(Q\)]\): valence-quark masses
\!\(\*SubscriptBox[\(m\), \(q \[PlusMinus] Q\)]\): \!\(\*SubscriptBox[\(m\), \(q\)]\)\[PlusMinus]\!\(\*SubscriptBox[\(m\), \(Q\)]\)";
getDiagLocalContact::finitePrecWarning="Performing Jordan decomposition at finitie precision may be unstable. Current precision is set to `1`.";
getDiagLocalContact::nonDiagWarning="Mixing matrix non-diagonalisable: Cannot trivially distinguish
both local fields and contact-divergences-subtracted insertions of the action having degenerate
eigenvalues.";
makeFieldRedef::usage="makeFieldRedef[coeffsEOM,Nfvalue,symm,d:1,trivialFlavour:False,subleading:False]
Computes the change of TL matching coefficients for the local field chosen by symm \[Element] {S,P,V,A,T}
and trivialFlavour to select flavour quantum numbers after an appropriate change of matching
condition (redefinition of the fields) to absorb all EOM-vanishing operators at leading order
in the lattice spacing \!\(\*SuperscriptBox[\(a\), \(d\)]\). The TL matching coeffsEOM \!\(\*SuperscriptBox[\(c\), SubscriptBox[\(\[ScriptCapitalB]\), \(\[ScriptCapitalE]\)]]\) of the EOM vanishing operators are expected
to be of the Jordan normal form basis with conventional ordering as obtained by getBases[...].
In case d=1 also the subleading contributions of the change of matching to O(\!\(\*SuperscriptBox[\(a\), \(2\)]\)) can be obtained
for the local field and the EOM-vanishing basis. This should be used for on-shell O(a) improved
setups with remnant EOM-vanishing operators present at O(a). The argument Nfvalue is only needed
to identify the fully quenched case.
Returns the appropriate shift deltaJ of the tree-level matching coefficients for the local field
and (if d==1 and subleading) deltaJsub as well as deltaOsub the subleading effects at O(\!\(\*SuperscriptBox[\(a\), \(2\)]\)) on
the local field and operator basis of the action respectively assuming the theory to be on-shell
improved!

The symbols used in the operator labels have the follow conventions:
q,Q: valence-quark flavours
\[CapitalPhi]: valence+ghost-flavour vector (only needed for operators with trivial flavour quantum numbers)
\[CapitalPsi]: sea-quark-flavour vector
M: mass-matrix
tr[\!\(\*SuperscriptBox[\(M\), \(n\)]\)]: trace of sea-quark masses
\!\(\*SubscriptBox[\(m\), \(q\)]\),\!\(\*SubscriptBox[\(m\), \(Q\)]\): valence-quark masses
\!\(\*SubscriptBox[\(m\), \(q \[PlusMinus] Q\)]\): \!\(\*SubscriptBox[\(m\), \(q\)]\)\[PlusMinus]\!\(\*SubscriptBox[\(m\), \(Q\)]\)";
myJordanDecomposition::usage="myJordanDecomposition[M]
Computes the Jordan decomposition J for the matrix M as the conventional method but further
computes both P and \!\(\*SuperscriptBox[\(P\), \(-1\)]\) needed for
M = \!\(\*SuperscriptBox[\(P\), \(-1\)]\).J.P
The central ingredient is to rely also on
\!\(\*SuperscriptBox[\(M\), \(T\)]\) = \!\(\*SuperscriptBox[\(Q\), \(-1\)]\).J.Q
where Q = T.\!\(\*SuperscriptBox[\(P\), \(-1\)]\) with block diagonal matrix T relating both orderings within each set of
degenerate eigenvalues.";

Nc::usage="Number of colours.";
Nf::usage="Number of sea-quarks.";
xi::usage="Gauge-fixing parameter.";
Begin["`Private`"];
(* Local fields *)
mmixing=(3 (-1+Nc^2))/Nc;
S3mixing=(3 (1-Nc^2))/Nc;
P3mixing=(3 (1-Nc^2))/Nc;
V3mixing=0;
A3mixing=0;
T3mixing=(-1+Nc^2)/Nc;
(* Mixing for non-trivial flavour quantum numbers. *)
S4qQ=ConstantArray[0,{2,2}];
S4qQLabels={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2qQ","tr[M]qQ"};
P4qQ=ConstantArray[0,{2,2}];
P4qQLabels={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q"};
V4qQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0"},
{"0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
V4qQLabels={"i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q"};
A4qQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0"},
{"0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
A4qQLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q"};
T4qQ=({
 {0, 0, 0},
 {0, -(4/Nc)+4 Nc, 0},
 {0, 0, -(4/Nc)+4 Nc}
});
T4qQLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)Q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","\!\(\*SubscriptBox[\(im\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q"};
S5qQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["5", "Nc"]}], "+", "Nc"}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"4", " ", "Nc"}]]}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0"},
{"0", 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0"},
{"0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
S5qQLabels={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)Q/4","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)qQ","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)qQ","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)qQ","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]qQ","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)qQ","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]qQ"};
P5qQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["5", "Nc"]}], "+", "Nc"}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"4", " ", "Nc"}]]}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0"},
{"0", 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0"},
{"0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
P5qQLabels={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q/4","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q"};
V5qQ=({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(4 Nc), (-1+Nc^2)/(6 Nc), 0, -((-1+Nc^2)/(8 Nc)), (7 (-1+Nc^2))/(6 Nc), 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((-1+Nc^2)/(3 Nc)), -((2 (-1+Nc^2))/(3 Nc)), 0, (5 (-1+Nc^2))/(6 Nc), -(2/Nc)+2 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
V5qQLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))Q","\!\(\*SubscriptBox[\(iq\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Beta]\)]\)Q","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)qQ","\!\(\*SubscriptBox[\(im\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)Q","itr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q"};
A5qQ=
({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(12 Nc), (-1+Nc^2)/(2 Nc), 0, (5 (-1+Nc^2))/(24 Nc), -((-1+Nc^2)/(2 Nc)), 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((-1+Nc^2)/(3 Nc)), -((2 (-1+Nc^2))/(3 Nc)), 0, (5 (-1+Nc^2))/(6 Nc), (10 (-1+Nc^2))/(3 Nc), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
A5qQLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))Q","q\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)Q","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)(\!\(\*SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Mu]\)]\)-\!\(\*SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Mu]\)]\))Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q"};
T5qQ=\!\(\*
TagBox[
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"13", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"14", "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"8", "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0"},
{"0", 
FractionBox[
RowBox[{"7", " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"6", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0"},
{"0", 
FractionBox[
RowBox[{"2", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"7", " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"6", " ", "Nc"}]]}], 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], "0", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"6", " ", "Nc"}]], 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0"},
{"0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);T5qQLabels={"iq(\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Mu]\)]\))(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))Q","\!\(\*SubscriptBox[\(qF\), \(\[Mu]\[Nu]\)]\)Q","q\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q","i\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)q(\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Beta]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Beta]\)]\))Q","i\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Alpha]\[Nu]\)]\)Q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Alpha]\[Mu]\)]\)Q)","\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SubscriptBox[\(\[CurlyEpsilon]\), \(\[Mu]\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Beta]\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)Q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q)","tr[M](\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)Q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q)","i(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","i(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","\!\(\*SubscriptBox[\(im\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q"};
(* Mixing in case of trivial flavour quantum numbers. -> No scalar! *)
P4qq=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0"},
{"0", "0", "0", "0"},
{"0", "0", "0", "0"},
{"0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
P4ValSinglet=({
 {0, 0},
 {0, 0}
});
P4Singlet=({
 {2/3 (-11 Nc+2 Nf), 6/Nc-6 Nc, 0},
 {0, 0, 0},
 {0, 0, 0}
});
P4SingletValSinglet=({
 {6/Nc-6 Nc, 0},
 {0, 0},
 {0, 0}
});
P4qqSinglet=ConstantArray[0,{4,3}];
P4qqLabels={"\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]"};
P4ValSingletLabels={"\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]"};
P4SingletLabels={"tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]"};

V4qq=({
 {-(1/Nc)+Nc, 0, 0, 0, 0},
 {0, -(3/Nc)+3 Nc, 0, 0, 0},
 {0, 0, -(3/Nc)+3 Nc, 0, 0},
 {0, 0, 0, -(3/Nc)+3 Nc, 0},
 {0, 0, 0, 0, -(3/Nc)+3 Nc}
});
V4ValSinglet=V4Singlet=({
 {-(1/Nc)+Nc, 0, 0},
 {0, -(3/Nc)+3 Nc, 0},
 {0, 0, -(3/Nc)+3 Nc}
});
V4qqSinglet=ConstantArray[0,{5,3}];
V4qqLabels={"i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]"};
V4ValSingletLabels={"i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]"};
V4SingletLabels={"i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]"};

A4qq=({
 {(3 (1-Nc^2))/Nc, 0, 0, 0, 0},
 {0, (3 (-1+Nc^2))/Nc, 0, 0, 0},
 {0, 0, (3 (-1+Nc^2))/Nc, 0, 0},
 {0, 0, 0, (3 (-1+Nc^2))/Nc, 0},
 {0, 0, 0, 0, (3 (-1+Nc^2))/Nc}
});
A4ValSinglet=A4Singlet=({
 {3/Nc-3 Nc, 0, 0},
 {0, -(3/Nc)+3 Nc, 0},
 {0, 0, -(3/Nc)+3 Nc}
});
A4qqSinglet=ConstantArray[0,{5,3}];
A4qqLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]"};
A4ValSingletLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]"};
A4SingletLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]"};

T4qq=({
 {0, 0, 0, 0, 0},
 {0, -(4/Nc)+4 Nc, 0, 0, 0},
 {0, 0, -(4/Nc)+4 Nc, 0, 0},
 {0, 0, 0, -(4/Nc)+4 Nc, 0},
 {0, 0, 0, 0, -(4/Nc)+4 Nc}
});
T4ValSinglet=T4Singlet=({
 {0, 0, 0},
 {0, -(4/Nc)+4 Nc, 0},
 {0, 0, -(4/Nc)+4 Nc}
});
T4qqSinglet=ConstantArray[0,{5,3}];
T4qqLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]"};
T4ValSingletLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(i\[CapitalPhi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","itr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]"};
T4SingletLabels={"\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(i\[CapitalPsi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","itr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]"};
P5qq=({
 {-(5/Nc)+Nc, 0, 2, 3/Nc-3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 3/Nc-3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, -(3/Nc)-(13 Nc)/3+(4 Nf)/3, 0, 0, 0, 0, 0, 6/Nc-6 Nc, 0, 0, 6/Nc-6 Nc, 0},
 {0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc}
});
P5ValSinglet=({
 {-(5/Nc)+Nc, 0, 3/Nc-3 Nc, 0, 0, 0},
 {0, 3/Nc-3 Nc, 0, 0, 0, 0},
 {0, 0, -(3/Nc)+3 Nc, 0, 0, 0},
 {0, 0, 0, -(3/Nc)+3 Nc, 0, 0},
 {0, 0, 0, 0, -(3/Nc)+3 Nc, 0},
 {0, 0, 0, 0, 0, -(3/Nc)+3 Nc}
});
P5Singlet=({
 {-(5/Nc)+Nc, 0, 2, 3/Nc-3 Nc, 0, 0, 0},
 {0, 3/Nc-3 Nc, 0, 0, 0, 0, 0},
 {0, 0, -(3/Nc)-(13 Nc)/3+(4 Nf)/3, 0, 6/Nc-6 Nc, 0, 0},
 {0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0},
 {0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0},
 {0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0},
 {0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc}
});
P5SingletValSinglet=({
 {0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0},
 {0, 0, 0, 6/Nc-6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0}
});
P5qqSinglet=ConstantArray[0,{13,7}];
P5qqLabels={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q/4","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]"};
P5ValSingletLabels={"\!\(\*SubscriptBox[\(i\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPhi]/4","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]"};
P5SingletLabels={"\!\(\*SubscriptBox[\(i\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPsi]/4","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]"};

V5qq=({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(6 Nc), 0, 0, 0, (7 (-1+Nc^2))/(6 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
V5ValSinglet=V5Singlet=({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(6 Nc), 0, (7 (-1+Nc^2))/(6 Nc), 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 0, -(2/Nc)+2 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
V5qqSinglet=ConstantArray[0,{18,10}];
V5qqLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))q","\!\(\*SubscriptBox[\(iq\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Beta]\)]\)q","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)q","itr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Nu]\[Mu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]"};
V5ValSingletLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Alpha]\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPhi]","\!\(\*SubscriptBox[\(i\[CapitalPhi]\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Beta]\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]","itr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]"};
V5SingletLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Alpha]\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPsi]","\!\(\*SubscriptBox[\(i\[CapitalPsi]\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Beta]\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]","itr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]"};

A5qq=
({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(2 Nc), 0, 0, 0, -((-1+Nc^2)/(2 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 0, 0, 0, (10 (-1+Nc^2))/(3 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
A5ValSinglet=({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), (-1+Nc^2)/(2 Nc), 0, -((-1+Nc^2)/(2 Nc)), 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc), 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 0, (10 (-1+Nc^2))/(3 Nc), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
A5Singlet=({
 {(25 (-1+Nc^2))/(6 Nc), (-1+Nc^2)/(2 Nc)-(2Nf)/3, -((8Nf)/3), -((5 (-1+Nc^2))/(2 Nc)), (5 (-1+Nc^2))/(12 Nc), Nf/3, (-1+Nc^2)/(2 Nc), 0, -((-1+Nc^2)/(2 Nc)), 0, 0, 0},
 {0, (8 (-1+Nc^2))/(3 Nc)+(4Nf)/3, 0, 0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 0, (10 (-1+Nc^2))/(3 Nc), 0, 0, 0},
 {-((5 (-1+Nc^2))/(24 Nc)), -((7 (-1+Nc^2))/(24 Nc))+Nc/2, 6 Nc+(4 Nf)/3, (-1+Nc^2)/(8 Nc), -((-1+Nc^2)/(48 Nc)), -((5 Nc)/3), -((17 (-1+Nc^2))/(24 Nc)), 0, -((5 (-1+Nc^2))/(24 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 2/3 (-11 Nc+2 Nf), 6/Nc-6 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(6/Nc)+6 Nc}
});
A5qqValSinglet=({
 {0, -(2/3), 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 4/3, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
A5qqSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{"-", 
FractionBox["2", "3"]}], 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", 
FractionBox["1", "3"], "0", "0", "0", "0", "0", "0"},
{"0", 
FractionBox["4", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
A5SingletValSinglet=({
 {0, -((2Nf)/3), 0, 0, 0, 0, 0, 0, 0, 0},
 {0, (4Nf)/3, 0, 0, 0, 0, 0, 0, 0, 0},
 {-((5 (-1+Nc^2))/(24 Nc)), -((7 (-1+Nc^2))/(24 Nc))+Nc/2, (-1+Nc^2)/(8 Nc), -((-1+Nc^2)/(48 Nc)), -((17 (-1+Nc^2))/(24 Nc)), 0, -((5 (-1+Nc^2))/(24 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 6/Nc-6 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});(* Careful: gluonic mixes with quenched singlets! *)
A5qqLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))q","\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)q","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]"};
A5ValSingletLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]"};
A5SingletLabels={"\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\[Kappa]\)]\)tr(\!\(\*SubscriptBox[\(D\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Beta]\[Lambda]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Kappa]\[Lambda]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)tr(\!\(\*SubscriptBox[\(F\), \(\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Alpha]\[Beta]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]"};

T5qq=({
 {(13 (-1+Nc^2))/(3 Nc), -((2 (14+Nc^2))/(3 Nc)), -((2 (8+Nc^2))/(3 Nc)), 2/Nc-2 Nc, (2 (-1+Nc^2))/(3 Nc), (2 (-1+Nc^2))/(3 Nc), (2 (-1+Nc^2))/(3 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, (7 (1+2 Nc^2))/(3 Nc), (2+Nc^2)/(3 Nc), 0, 0, 0, -((-1+Nc^2)/(3 Nc)), 0, 0, 0, (2 (-1+Nc^2))/(3 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, (2+Nc^2)/(3 Nc), (7 (1+2 Nc^2))/(3 Nc), 0, 0, 0, (-1+Nc^2)/(3 Nc), 0, 0, 0, (4 (-1+Nc^2))/(3 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(3/Nc)+3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(7/Nc)+7 Nc}
});
T5ValSinglet=T5Singlet=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{
FractionBox[
RowBox[{"13", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"14", "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"8", "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0"},
{"0", 
FractionBox[
RowBox[{"7", " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0"},
{"0", 
FractionBox[
RowBox[{"2", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"7", " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], "0", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0"},
{"0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["7", "Nc"]}], "+", 
RowBox[{"7", " ", "Nc"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
(* Slight redundancy due to absence of mixing of l=k with singlet sector for the tensor. *)
T5qqLabels={"iq(\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Mu]\)]\))(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))q","\!\(\*SubscriptBox[\(qF\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q","i\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)q(\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Beta]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Beta]\)]\))q","i\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Alpha]\[Nu]\)]\)q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Alpha]\[Mu]\)]\)q)","\!\(\*SubscriptBox[\(m\), \(q\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q)","tr[M](\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Nu]\)]\)q-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q)","\!\(\*SubscriptBox[\(m\), \(q\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi])","\!\(\*SubscriptBox[\(m\), \(q\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi])","\!\(\*SuperscriptBox[SubscriptBox[\(im\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(im\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[SubscriptBox[\(im\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(im\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]"};
T5ValSingletLabels={"i\[CapitalPhi](\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Mu]\)]\))(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]F\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","i\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\[CapitalPhi](\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Beta]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Beta]\)]\))\[CapitalPhi]","i\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Alpha]\[Nu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Alpha]\[Mu]\)]\)\[CapitalPhi])","\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Nu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","tr[M](\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi])","\!\(\*SuperscriptBox[\(i\[CapitalPhi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","itr[M]\!\(\*SubscriptBox[\(\[CapitalPhi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]"};T5SingletLabels={"i\[CapitalPsi](\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Alpha]\[Mu]\)]\))(\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[LeftVector]\)], \(\[Beta]\)], \(2\)]\)+\!\(\*SuperscriptBox[SubscriptBox[OverscriptBox[\(D\), \(\[RightVector]\)], \(\[Beta]\)], \(2\)]\))\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]F\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","i\!\(\*SuperscriptBox[SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)], \(2\)]\)\[CapitalPsi](\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Beta]\[Nu]\)]\)+\!\(\*SubscriptBox[\(\[Delta]\), \(\[Nu]\[Alpha]\[Beta]\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Beta]\)]\))\[CapitalPsi]","i\!\(\*SuperscriptBox[\(\[PartialD]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","i\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Alpha]\)]\)(\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Alpha]\[Nu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Alpha]\[Mu]\)]\)\[CapitalPsi])","\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Nu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]","tr[M](\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Nu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(\[PartialD]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi])","\!\(\*SuperscriptBox[\(i\[CapitalPsi]M\), \(2\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","itr[M]\!\(\*SubscriptBox[\(\[CapitalPsi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]"};
(* SymEFT action *)
op5Gluonic={{-((22 Nc)/3)+(4 Nf)/3+mmixing}};
op5GluonicLabels={"tr[M]tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2"};
op5Sea=({
 {-(5/Nc)+Nc, 3/Nc-3 Nc, 0, 0, 0, -(3/(2Nc))+(3Nc)/2, 3/(2Nc)-(3Nc)/2, 0},
 {0, S3mixing+2mmixing, 0, 0, 0, 0, 0, 0},
 {0, 0, S3mixing+2mmixing, 0, 0, 0, 0, 0},
 {0, 0, 0, S3mixing+2mmixing, 0, 0, 0, 0},
 {0, 0, 0, 0, S3mixing+2mmixing, 0, 0, 0},
 {0, 0, 0, 0, 0, xi/Nc-Nc xi, 0, 0},
 {0, 0, 0, 0, 0, 0, mmixing, 0},
 {0, 0, 0, 0, 0, 0, 0, mmixing}
});
op5SeaLabels={"\!\(\*SubscriptBox[\(i\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]/4","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)\[CapitalPsi]","tr[M]\[CapitalPsi]M\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPsi]\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPsi]\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]D0\), \(2\)]\)\[CapitalPsi]","\[CapitalPsi]MD0\[CapitalPsi]","tr[M]\[CapitalPsi]D0\[CapitalPsi]"};
op5Val=({
 {-(5/Nc)+Nc, 3/Nc-3 Nc, 0, 0, 0, -(3/(2Nc))+(3Nc)/2, 3/(2Nc)-(3Nc)/2, 0},
 {0, S3mixing+2mmixing, 0, 0, 0, 0, 0, 0},
 {0, 0, S3mixing+2mmixing, 0, 0, 0, 0, 0},
 {0, 0, 0, S3mixing+2mmixing, 0, 0, 0, 0},
 {0, 0, 0, 0, S3mixing+2mmixing, 0, 0, 0},
 {0, 0, 0, 0, 0, xi/Nc-Nc xi, 0, 0},
 {0, 0, 0, 0, 0, 0, mmixing, 0},
 {0, 0, 0, 0, 0, 0, 0, mmixing}
});
op5ValLabels={"\!\(\*SubscriptBox[\(i\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]/4","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\[CapitalPhi]","tr[M]\[CapitalPhi]M\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPhi]\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPhi]\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]D0\), \(2\)]\)\[CapitalPhi]","\[CapitalPhi]MD0\[CapitalPhi]","tr[M]\[CapitalPhi]D0\[CapitalPhi]"};
op5GluonicVal=op5GluonicSea=({
 {0, 0, -(6/Nc)+6 Nc, 0, 0, 0, 0, 0}
});
op5SeaGluonic=({
 {-2},
 {0},
 {0},
 {0},
 {0},
 {0},
 {0},
 {0}
});
op6Gluonic=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"7", " ", "Nc"}], "+", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0", "0", 
RowBox[{"Nc", " ", 
RowBox[{"(", 
RowBox[{
FractionBox["23", "3"], "-", 
RowBox[{"3", " ", "xi"}]}], ")"}]}]},
{
RowBox[{"-", 
FractionBox[
RowBox[{"14", " ", "Nc"}], "15"]}], 
RowBox[{
FractionBox[
RowBox[{"42", " ", "Nc"}], "5"], "+", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", 
RowBox[{"Nc", " ", 
RowBox[{"(", 
RowBox[{
FractionBox["14", "15"], "-", "xi"}], ")"}]}]},
{"0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "-", 
RowBox[{"11", " ", "Nc"}], "+", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", "0"},
{"0", "0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "-", 
RowBox[{"11", " ", "Nc"}], "+", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0"},
{"0", "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], " ", "Nc", " ", 
RowBox[{"(", 
RowBox[{"5", "-", 
RowBox[{"3", " ", "xi"}]}], ")"}]}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6GluonicLabels={"tr(\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Rho]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Rho]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","tr(\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)tr(\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2","tr(\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Rho]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Rho]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2+\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]/2+\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]/2"};
op6Sea=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"157", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", 
RowBox[{
FractionBox["1", "4"], "-", 
FractionBox["1", 
RowBox[{"4", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"28", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{
FractionBox["1", "Nc"], "-", 
FractionBox["Nc", "4"]}], "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"83", "+", 
RowBox[{"37", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"30", " ", "Nc"}]], 
FractionBox[
RowBox[{"197", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"97", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"28", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"3", " ", "xi"}]}], ")"}]}], 
RowBox[{"6", " ", "Nc"}]]}], 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "53"}], "+", 
RowBox[{"90", " ", "xi"}]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], 
FractionBox[
RowBox[{"83", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", "0", "0", "0"},
{"0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "16", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", 
FractionBox["44", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{
RowBox[{"-", "4"}], "+", 
RowBox[{"13", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"4", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
RowBox[{"2", " ", "Nc", " ", "Nf"}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["40", 
RowBox[{"3", " ", "Nc"}]]}], "+", 
RowBox[{"3", " ", "Nc"}]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["4", "3"], "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "2", "8", "4", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", "16"}], " ", "Nc"}], "0", "0", "0", 
FractionBox["4", "3"], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "2", "8", "4", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "48", "48", "0", 
RowBox[{"-", "32"}], "48", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], 
FractionBox["4", "Nc"], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], 
FractionBox["4", "Nc"], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"5", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", 
FractionBox["16", "Nc"]}], 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"24", " ", "Nc"}]}], "0", "32", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "-", 
FractionBox["5", "Nc"], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "-", 
FractionBox["5", "Nc"], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", "xi"}]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
RowBox[{"4", " ", "xi"}]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], 
RowBox[{
FractionBox["1", "Nc"], "-", "Nc"}], 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "+", 
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "+", 
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6SeaLabels={"\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(D\), \(\[Mu]\)], \(3\)]\)\[CapitalPsi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\[CapitalPsi]\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\[CapitalPsi]T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(i\[CapitalPsi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]/4","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(3\)]\)\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPsi]M\[CapitalPsi]","tr[M]\!\(\*SubscriptBox[\(i\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPsi]/4","tr[M]\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPsi]M\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(3\)]\)]\[CapitalPsi]\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)tr[M]\[CapitalPsi]\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(3\)]\)\[CapitalPsi]\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]D\), \(2\)]\)D0\[CapitalPsi]","\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPsi]\!\(\*SuperscriptBox[\()\), \(2\)]\)-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(T\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]D0\), \(3\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]MD0\), \(2\)]\)\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)D0\[CapitalPsi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPsi]D0\[CapitalPsi]","tr[M]\!\(\*SuperscriptBox[\(\[CapitalPsi]D0\), \(2\)]\)\[CapitalPsi]","tr[M]\[CapitalPsi]MD0\[CapitalPsi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPsi]D0\[CapitalPsi]"};
op6Val=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"157", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", 
RowBox[{
FractionBox["1", "4"], "-", 
FractionBox["1", 
RowBox[{"4", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{
FractionBox["1", "Nc"], "-", 
FractionBox["Nc", "4"]}], "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"83", "+", 
RowBox[{"37", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"30", " ", "Nc"}]], 
FractionBox[
RowBox[{"197", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"97", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"3", " ", "xi"}]}], ")"}]}], 
RowBox[{"6", " ", "Nc"}]]}], 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "53"}], "+", 
RowBox[{"90", " ", "xi"}]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], 
FractionBox[
RowBox[{"83", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", "0", "0", "0"},
{"0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], 
RowBox[{"-", "12"}], "0", "0", "0", "0", "0", "0", "0", "16", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"11", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", 
FractionBox["44", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{
RowBox[{"-", "4"}], "+", 
RowBox[{"13", " ", 
SuperscriptBox["Nc", "2"]}], "-", 
RowBox[{"4", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "4"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{
RowBox[{"-", "3"}], "+", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
RowBox[{"-", 
FractionBox["40", 
RowBox[{"3", " ", "Nc"}]]}], "+", 
RowBox[{"3", " ", "Nc"}]}], 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["4", "3"], "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "0", "2", "8", "4", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox["4", "3"], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"4", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", "0", "0", "2", "8", "4", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
FractionBox[
RowBox[{"28", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "48", "48", "0", 
RowBox[{"-", "32"}], "48", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], "0", 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], 
FractionBox["4", "Nc"], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", 
RowBox[{
FractionBox["1", "2"], "-", 
FractionBox["1", 
RowBox[{"2", " ", 
SuperscriptBox["Nc", "2"]}]]}], "0", 
RowBox[{
FractionBox["6", "Nc"], "+", 
FractionBox[
RowBox[{"22", " ", "Nc"}], "3"], "-", 
FractionBox[
RowBox[{"4", " ", "Nf"}], "3"]}], 
RowBox[{
FractionBox["2", "Nc"], "-", 
FractionBox["Nc", "2"]}], 
FractionBox["4", "Nc"], 
RowBox[{
FractionBox["2", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], 
RowBox[{"12", "-", 
FractionBox["12", 
SuperscriptBox["Nc", "2"]]}], "0", 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], 
RowBox[{
FractionBox["48", "Nc"], "-", 
RowBox[{"12", " ", "Nc"}]}], 
RowBox[{
FractionBox["2", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"5", " ", "Nc"}], "-", 
RowBox[{"2", " ", "Nf"}]}], ")"}]}], 
RowBox[{"-", 
FractionBox["16", "Nc"]}], 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"24", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "-", 
FractionBox["5", "Nc"], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "-", 
FractionBox["5", "Nc"], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"3", " ", "mmixing"}], "+", "S3mixing"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{"1", "+", 
RowBox[{"2", " ", "xi"}]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], 
FractionBox[
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
RowBox[{"4", " ", "xi"}]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["1", "3"], " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"13", " ", "Nc"}], "-", 
RowBox[{"4", " ", "Nf"}]}], ")"}]}], 
RowBox[{
FractionBox["1", "Nc"], "-", "Nc"}], 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], 
RowBox[{
RowBox[{"-", 
FractionBox["3", "Nc"]}], "+", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "+", 
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"mmixing", "+", 
FractionBox["xi", "Nc"], "-", 
RowBox[{"Nc", " ", "xi"}]}], "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}], "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{"2", " ", "mmixing"}]}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValLabels={"\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SuperscriptBox[SubscriptBox[\(D\), \(\[Mu]\)], \(3\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\[CapitalPhi]\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\[CapitalPhi]T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(5\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)","\!\(\*SubscriptBox[\(i\[CapitalPhi]M\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]/4","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPhi]M\[CapitalPhi]","tr[M]\!\(\*SubscriptBox[\(i\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]/4","tr[M]\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPhi]M\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPhi]\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]tr[M]\[CapitalPhi]\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(3\)]\)\[CapitalPhi]\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]D\), \(2\)]\)D0\[CapitalPhi]","\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(T\[CapitalPhi]\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPsi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]D0\), \(3\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]MD0\), \(2\)]\)\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)D0\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPhi]D0\[CapitalPhi]","tr[M]\!\(\*SuperscriptBox[\(\[CapitalPhi]D0\), \(2\)]\)\[CapitalPhi]","tr[M]\[CapitalPhi]MD0\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPhi]D0\[CapitalPhi]"};
op6SV=({
 {2/3 (11 Nc-2 Nf), 0, 0, -12, 0, 0, 0, 0, 0, 0},
 {0, 2/3 (11 Nc-2 Nf), -12, 0, 0, 0, 0, 0, 0, 0},
 {0, -3+3/Nc^2, (13 Nc)/3, (3 (-4+Nc^2))/Nc, 0, 0, 0, 0, 0, 0},
 {-3+3/Nc^2, 0, -(12/Nc)+3 Nc, 1/3 (13 Nc-4 Nf), 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 6/Nc+(4 Nc)/3-(4 Nf)/3, 0, 0, 0, 0, 2},
 {0, 0, 0, 0, 0, 6/Nc+(4 Nc)/3-(4 Nf)/3, 0, 0, 0, 2},
 {0, 0, 0, 0, 0, 0, -(2/Nc)+(28 Nc)/3-(4 Nf)/3, 48, 48, 0},
 {0, 0, 0, 0, 0, 0, 1/2-1/(2 Nc^2), 6/Nc+(22 Nc)/3-(4 Nf)/3, 0, 2/Nc-Nc/2},
 {0, 0, 0, 0, 0, 0, 1/2-1/(2 Nc^2), 0, 6/Nc+(22 Nc)/3-(4 Nf)/3, 2/Nc-Nc/2},
 {0, 0, 0, 0, 12-12/Nc^2, 12-12/Nc^2, 0, 48/Nc-12 Nc, 48/Nc-12 Nc, 2/3 (-(3/Nc)+5 Nc-2 Nf)}
});
op6SVLabels={"\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(T\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[\(T\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)T\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\[CapitalPsi]\[CapitalPsi]\[CapitalPhi]\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(5\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\[CapitalPsi]T\[CapitalPsi]\[CapitalPhi]T\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[\(\[CapitalPsi]\[CapitalPhi]\[Gamma]\), \(5\)]\)T\[CapitalPhi]","\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPsi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(T\[CapitalPsi]\[CapitalPhi]\[Sigma]\), \(\[Mu]\[Nu]\)]\)T\[CapitalPhi]"};
op6GluonicSea=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"4", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"12", " ", "Nc"}], 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]], "-", 
RowBox[{
FractionBox["1", "6"], " ", "Nc", " ", 
RowBox[{"(", 
RowBox[{"7", "+", 
RowBox[{"9", " ", "xi"}]}], ")"}]}]}], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{
RowBox[{"-", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]]}], "0", 
RowBox[{"1", "-", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"57", "+", 
RowBox[{"47", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"120", " ", "Nc"}]], 
RowBox[{
FractionBox["4", "Nc"], "-", "Nc"}], "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"11", "+", 
RowBox[{"79", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"30", " ", "Nc"}]], 
FractionBox[
RowBox[{"149", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], 
FractionBox[
RowBox[{"57", "-", 
RowBox[{
SuperscriptBox["Nc", "2"], " ", 
RowBox[{"(", 
RowBox[{"13", "+", 
RowBox[{"60", " ", "xi"}]}], ")"}]}]}], 
RowBox[{"120", " ", "Nc"}]], 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"71", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]]}], 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "4"]}], " ", "Nc", " ", 
RowBox[{"(", 
RowBox[{"1", "+", "xi"}], ")"}]}], "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6SeaGluonic=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"11", " ", "Nf"}], "30"], 
RowBox[{"-", 
FractionBox[
RowBox[{"22", " ", "Nf"}], "15"]}], "0", "0", 
FractionBox[
RowBox[{"7", " ", "Nf"}], "15"]},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", "2"}], "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", "2"}], "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"8", " ", "Nf"}], "3"]}]},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6GluonicVal=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", 
RowBox[{"3", "-", 
FractionBox["3", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"4", "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{
FractionBox["12", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", 
RowBox[{"12", " ", "Nc"}], 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]], "-", 
RowBox[{
FractionBox["1", "6"], " ", "Nc", " ", 
RowBox[{"(", 
RowBox[{"7", "+", 
RowBox[{"9", " ", "xi"}]}], ")"}]}]}], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0", "0", "0"},
{
RowBox[{"-", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]]}], "0", 
RowBox[{"1", "-", 
FractionBox["1", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"57", "+", 
RowBox[{"47", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"120", " ", "Nc"}]], 
RowBox[{
FractionBox["4", "Nc"], "-", "Nc"}], "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"11", "+", 
RowBox[{"79", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"30", " ", "Nc"}]], 
FractionBox[
RowBox[{"149", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]], 
FractionBox[
RowBox[{"57", "-", 
RowBox[{
SuperscriptBox["Nc", "2"], " ", 
RowBox[{"(", 
RowBox[{"13", "+", 
RowBox[{"60", " ", "xi"}]}], ")"}]}]}], 
RowBox[{"120", " ", "Nc"}]], 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"71", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"60", " ", "Nc"}]]}], 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"30", " ", "Nc"}]], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["3", "4"]}], " ", "Nc", " ", 
RowBox[{"(", 
RowBox[{"1", "+", "xi"}], ")"}]}], "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValGluonic=ConstantArray[0,{Length[op6Val],Length[op6Gluonic]}];(* op6ValGluonic=0 *)
op6GluonicSV=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{"6", "-", 
FractionBox["6", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{"4", "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"2", "-", 
FractionBox["2", 
SuperscriptBox["Nc", "2"]]}], 
FractionBox[
RowBox[{"57", "+", 
RowBox[{"47", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"60", " ", "Nc"}]], 
RowBox[{
FractionBox["8", "Nc"], "-", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6SVGluonic=ConstantArray[0,{Length[op6SV],Length[op6Gluonic]}];(* op6SVGluonic=0 *)
op6SeaSV=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{
FractionBox["1", "4"], "-", 
FractionBox["1", 
RowBox[{"4", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"39", "-", 
RowBox[{"9", " ", 
SuperscriptBox["Nc", "2"]}], "+", 
RowBox[{"56", " ", "Nc", " ", "Nf"}]}], 
RowBox[{"120", " ", "Nc"}]]}], 
RowBox[{
FractionBox["1", "Nc"], "-", 
FractionBox["Nc", "4"]}], "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
RowBox[{"2", " ", "Nc", " ", "Nf"}]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
FractionBox["4", "3"], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValSV=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{
FractionBox["1", "4"], "-", 
FractionBox["1", 
RowBox[{"4", " ", 
SuperscriptBox["Nc", "2"]}]]}], 
FractionBox[
RowBox[{
RowBox[{"-", "13"}], "+", 
RowBox[{"3", " ", 
SuperscriptBox["Nc", "2"]}]}], 
RowBox[{"40", " ", "Nc"}]], 
RowBox[{
FractionBox["1", "Nc"], "-", 
FractionBox["Nc", "4"]}], "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["8", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["4", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
FractionBox["4", "3"], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", 
FractionBox["2", 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6SVSea=ConstantArray[0,{Length[op6SV],Length[op6Sea]}];(* op6SVSea=0 s.b. *)
op6SVVal=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, (4 Nf)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4 Nf)/3, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});(* Entries without Nf dependence belong to tr[M^n] dependent operators *)
op6ValSea=ConstantArray[0,{Length[op6Val],Length[op6Sea]}];(* op6ValSea=0 s.b. *)
op6SeaVal=({
 {0, 0, 0, -((7 Nf)/30), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4 Nf)/3, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
(* Contact terms *)
(* ====== O(a) action ====== *)
(* scalar *)
op5GluonicSqQ=({
 {0, 6/Nc-6 Nc}
});
op5ValSqQ=\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{
FractionBox[
RowBox[{"15", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
(* pseudo-scalar *)
op5GluonicPqQ=({
 {0, 6/Nc-6 Nc}
});
op5ValPqQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

op5GluonicPqq=({
 {0, 6/Nc-6 Nc, 0, 0}
});
op5ValPqq=({
 {(3 (-1+Nc^2))/(2 Nc), 0, 0, 0}
});
op5ValPSinglet=({
 {2, 0, 0}
});
(* vector *)
op5GluonicVqQ=({
 {0, 0, 0}
});
op5GluonicVqq=({
 {0, 0, 0, 0, 0}
});
op5ValVqQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

op5ValVqq=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op5ValVSinglet=({
 {0, 0, 0}
});
(* axial-vector *)
op5GluonicAqQ=({
 {0, 0, 0}
});
op5ValAqQ=\!\(\*
TagBox[
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

op5GluonicAqq=({
 {0, 0, 0, 0, 0}
});
op5ValAqq=({
 {0, (3 (-1+Nc^2))/(2 Nc), 0, 0, 0}
});
op5ValASinglet=({
 {0, 0, 0}
});
(* tensor *)
op5GluonicTqQ=({
 {0, 0, -(2/Nc)+2 Nc}
});
op5ValTqQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"2", " ", "Nc"}]]}], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

op5GluonicTqq=({
 {0, 0, -(2/Nc)+2 Nc, 0, 0}
});
op5ValTqq=({
 {-(1/Nc)+Nc, -((-1+Nc^2)/(2 Nc)), 0, 0, 0}
});
op5ValTSinglet=({
 {0, 0, 0}
});
(* ====== O(a^2) action ====== *)
(* scalar *)
op6GluonicSqQ=({
 {-12 Nc, -(4/Nc)+4 Nc, 4/Nc-4 Nc, 24/Nc-24 Nc, 0, 0, 0},
 {-3 Nc, (4 (-1+Nc^2))/(3 Nc), -((4 (-1+Nc^2))/(3 Nc)), 8/Nc-8 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 6/Nc-6 Nc},
 {0, 0, 0, 0, 0, 6/Nc-6 Nc, 0}
});
op6ValSqQ=({
 {-(6/Nc)+2 Nc, (-1+Nc^2)/(3 Nc), -((13 (-1+Nc^2))/(6 Nc)), -((20 (-1+Nc^2))/(3 Nc)), 0, 0, 0},
 {0, 8, -8, -48, 0, 0, 0},
 {0, -8, 0, 48, 0, 0, 0},
 {0, 4/Nc-4 Nc, -(4/Nc)+4 Nc, (24 (-1+Nc^2))/Nc, 0, 0, 0},
 {0, -(4/Nc)+4 Nc, 0, 24/Nc-24 Nc, 0, 0, 0},
 {-8, 2, 1, -12, 0, 0, 0},
 {-8, 2, -3, -12, 0, 0, 0},
 {32, 24, -12, -144, 0, 0, 0},
 {-(4/Nc), 1/Nc-Nc, -((-1+Nc^2)/(2 Nc)), -(6/Nc)+6 Nc, 0, 0, 0},
 {-(4/Nc), 1/Nc-Nc, (3 (-1+Nc^2))/(2 Nc), -(6/Nc)+6 Nc, 0, 0, 0},
 {16/Nc, 12/Nc-12 Nc, -(6/Nc)+6 Nc, (72 (-1+Nc^2))/Nc, 0, 0, 0},
 {0, 0, (3 (-1+Nc^2))/(8 Nc), (15 (-1+Nc^2))/(2 Nc), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, (15 (-1+Nc^2))/(2 Nc), 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0},
 {(4 (-3+Nc^2))/Nc, 0, -((3 (-1+Nc^2))/(4 Nc)), 3/Nc-3 Nc, 0, 0, 0}
});
(* op6SVSqQ=op6SeaSqQ=0 loop-suppressed *)
(* pseudo-scalar *)
op6GluonicPqQ=({
 {-12 Nc, -(4/Nc)+4 Nc, 6/Nc-6 Nc, 16/Nc-16 Nc, 0, 0, 0},
 {-3 Nc, (4 (-1+Nc^2))/(3 Nc), 2/Nc-2 Nc, -((16 (-1+Nc^2))/(3 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 6/Nc-6 Nc},
 {0, 0, 0, 0, 0, 6/Nc-6 Nc, 0}
});
op6ValPqQ=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]], 
RowBox[{"-", 
FractionBox[
RowBox[{"11", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"4", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"13", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0"},
{"0", "8", 
RowBox[{"-", "12"}], 
RowBox[{"-", "32"}], "0", "0", "0"},
{"0", 
RowBox[{"-", "8"}], "12", "0", "0", "0", "0"},
{"0", 
RowBox[{
FractionBox["4", "Nc"], "-", 
RowBox[{"4", " ", "Nc"}]}], 
RowBox[{
RowBox[{"-", 
FractionBox["6", "Nc"]}], "+", 
RowBox[{"6", " ", "Nc"}]}], 
FractionBox[
RowBox[{"16", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0"},
{"0", 
RowBox[{
RowBox[{"-", 
FractionBox["4", "Nc"]}], "+", 
RowBox[{"4", " ", "Nc"}]}], 
RowBox[{
FractionBox["6", "Nc"], "-", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0", "0"},
{"8", 
RowBox[{"-", "2"}], "3", 
RowBox[{"-", "4"}], "0", "0", "0"},
{"8", 
RowBox[{"-", "2"}], "3", "12", "0", "0", "0"},
{
RowBox[{"-", "32"}], 
RowBox[{"-", "24"}], "36", "48", "0", "0", "0"},
{
FractionBox["4", "Nc"], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], 
RowBox[{
RowBox[{"-", 
FractionBox["2", "Nc"]}], "+", 
RowBox[{"2", " ", "Nc"}]}], "0", "0", "0"},
{
FractionBox["4", "Nc"], 
RowBox[{
RowBox[{"-", 
FractionBox["1", "Nc"]}], "+", "Nc"}], 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]]}], 
RowBox[{
FractionBox["6", "Nc"], "-", 
RowBox[{"6", " ", "Nc"}]}], "0", "0", "0"},
{
RowBox[{"-", 
FractionBox["16", "Nc"]}], 
FractionBox[
RowBox[{"12", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], 
RowBox[{
FractionBox["18", "Nc"], "-", 
RowBox[{"18", " ", "Nc"}]}], 
RowBox[{
FractionBox["24", "Nc"], "-", 
RowBox[{"24", " ", "Nc"}]}], "0", "0", "0"},
{"0", "0", 
FractionBox[
RowBox[{"15", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"8", " ", "Nc"}]], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "3"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"4", " ", "Nc"}]]}], 
RowBox[{
FractionBox["3", "Nc"], "-", 
RowBox[{"3", " ", "Nc"}]}], "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

op6GluonicPqq=({
 {-12 Nc, -(4/Nc)+4 Nc, 0, 16/Nc-16 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-3 Nc, (4 (-1+Nc^2))/(3 Nc), 0, -((16 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 6/Nc-6 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 6/Nc-6 Nc, 0, 0, 0, 0, 0, 0, 0}
});
op6ValPqq=({
 {-(6/Nc)+2 Nc, (-1+Nc^2)/(3 Nc), 0, -((13 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 8, 0, -32, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -8, 0, 0, 0, 0, 0, -32Nc, 0, 0, 0, 0, 0},
 {0, 4/Nc-4 Nc, 0, (16 (-1+Nc^2))/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {8, -2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {8, -2, 0, 12, 0, 0, 0, -16 Nc, 0, 0, 0, 0, 0},
 {-32, -24, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {4/Nc, -(1/Nc)+Nc, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {4/Nc, -(1/Nc)+Nc, 0, 6/Nc-6 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {-(16/Nc), (12 (-1+Nc^2))/Nc, 0, 24/Nc-24 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 2, (3 (-1+Nc^2))/(2 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, (3 (-1+Nc^2))/(2 Nc), 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(4 (-3+Nc^2))/Nc, 0, 4, 3/Nc-3 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValPValSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"8", " ", "Nc"}], "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"32", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValPSinglet=({
 {0, 0, 0, 0, 0, 0, 0}
});
op6SVPqq=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVPSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"4", " ", "Nc"}], "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0"},
{"16", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);

(* vector *)
op6GluonicVqQ=({
 {0, 0, 0, (4 (-1+Nc^2))/(3 Nc), (8 (-1+Nc^2))/(3 Nc), 0, 0, 2/Nc-2 Nc, 0, 0, 0, 0},
 {(11 (-1+Nc^2))/(20 Nc), (11 (-1+Nc^2))/(60 Nc), -((11 (-1+Nc^2))/(60 Nc)), (19 (-1+Nc^2))/(40 Nc), (103 (-1+Nc^2))/(120 Nc), -((11 (-1+Nc^2))/(60 Nc)), 0, -((57 (-1+Nc^2))/(80 Nc)), -((11 (-1+Nc^2))/(20 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValVqQ=({
 {-((8 (-1+Nc^2))/(5 Nc)), -((13 (-1+Nc^2))/(15 Nc)), -((17 (-1+Nc^2))/(15 Nc)), (3 (-1+Nc^2))/(10 Nc), (31 (-1+Nc^2))/(30 Nc), -((17 (-1+Nc^2))/(15 Nc)), 0, -((9 (-1+Nc^2))/(20 Nc)), (3 (-1+Nc^2))/(5 Nc), 0, 0, 0},
 {0, 0, 0, 8/3, 16/3, 0, 0, -4, 0, 0, 0, 0},
 {0, 0, 0, 8/3, -(32/3), 0, 0, -4, 0, 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), -((8 (-1+Nc^2))/(3 Nc)), 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), (16 (-1+Nc^2))/(3 Nc), 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0},
 {0, 0, 0, -(4/3), 10/3, 4, 0, 2, 0, 0, 0, 0},
 {0, 0, 0, 4/3, 2/3, 4, 0, -2, 0, 0, 0, 0},
 {0, 0, 0, 0, 24, -16 , 0, 0, 0, 0, 0, 0},
 {0, 0, 0, (2 (-1+Nc^2))/(3 Nc), -((5 (-1+Nc^2))/(3 Nc)), 2/Nc-2 Nc, 0, 2/Nc-2 Nc, -(4/Nc)+4 Nc, 0, 0, 0},
 {0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), -((-1+Nc^2)/(3 Nc)), 2/Nc-2 Nc, 0, -(1/Nc)+Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, 12/Nc-12 Nc, -(8/Nc)+8 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0, (3 (-1+Nc^2))/(8 Nc), (3 (-1+Nc^2))/(2 Nc), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, (3 (-1+Nc^2))/(2 Nc), 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -((2 (-1+Nc^2))/(3 Nc)), 0, 0, (-1+Nc^2)/(3 Nc), (2 (-1+Nc^2))/(3 Nc), 0, -((-1+Nc^2)/(12 Nc)), -(1/Nc)+Nc, 0, 0, 0}
});
op6GluonicVqq=({
 {0, 0, 0, (4 (-1+Nc^2))/(3 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(11 (-1+Nc^2))/(20 Nc), (11 (-1+Nc^2))/(60 Nc), -((11 (-1+Nc^2))/(60 Nc)), (19 (-1+Nc^2))/(40 Nc), -((11 (-1+Nc^2))/(60 Nc)), 0, 0, 0, -((11 (-1+Nc^2))/(20 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValVqq=({
 {-((8 (-1+Nc^2))/(5 Nc)), -((13 (-1+Nc^2))/(15 Nc)), -((17 (-1+Nc^2))/(15 Nc)), (3 (-1+Nc^2))/(10 Nc), -((17 (-1+Nc^2))/(15 Nc)), 0, 0, 0, (3 (-1+Nc^2))/(5 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -(4/3), 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 4/3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -16, 0, -32Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, (2 (-1+Nc^2))/(3 Nc), 2/Nc-2 Nc, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), 2/Nc-2 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(8/Nc)+8 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, (3 (-1+Nc^2))/(2 Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, (3 (-1+Nc^2))/(2 Nc), 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -((2 (-1+Nc^2))/(3 Nc)), 0, 0, (2 (-1+Nc^2))/(3 Nc), 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValVValSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox[
RowBox[{"16", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValVSinglet=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVVqq=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -16Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVVSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", 
FractionBox[
RowBox[{"8", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
(* axial *)
op6GluonicAqQ=({
 {0, 0, 0, (4 (-1+Nc^2))/(3 Nc), 0, (16 (-1+Nc^2))/(3 Nc), 0, 0, 8/Nc-8 Nc, 0, 0, 0},
 {(11 (-1+Nc^2))/(20 Nc), (11 (-1+Nc^2))/(60 Nc), -((11 (-1+Nc^2))/(60 Nc)), (19 (-1+Nc^2))/(40 Nc), -((11 (-1+Nc^2))/(120 Nc)), (103 (-1+Nc^2))/(60 Nc), 0, -((11 (-1+Nc^2))/(240 Nc)), -((57 (-1+Nc^2))/(20 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValAqQ=({
 {-((8 (-1+Nc^2))/(5 Nc)), -((13 (-1+Nc^2))/(15 Nc)), -((17 (-1+Nc^2))/(15 Nc)), (3 (-1+Nc^2))/(10 Nc), -((17 (-1+Nc^2))/(30 Nc)), (31 (-1+Nc^2))/(15 Nc), 0, (43 (-1+Nc^2))/(60 Nc), -((9 (-1+Nc^2))/(5 Nc)), 0, 0, 0},
 {0, 0, 0, 8/3, 0, 32/3, 0, 0, -16, 0, 0, 0},
 {0, 0, 0, (8/3) , 0, -(64/3) , 0, 0, -16 , 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, -((16 (-1+Nc^2))/(3 Nc)), 0, 0, -(8/Nc)+8 Nc, 0, 0, 0},
 {0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, (32 (-1+Nc^2))/(3 Nc), 0, 0, -(8/Nc)+8 Nc, 0, 0, 0},
 {0, 0, 0, 4/3, -2, -(20/3), 0, 2, -8, 0, 0, 0},
 {0, 0, 0, -(4/3), -2, -(4/3), 0, 2, 8, 0, 0, 0},
 {0, 0, 0, 0, 8, -48, 0, -8, 0, 0, 0, 0},
 {0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), -(1/Nc)+Nc, (10 (-1+Nc^2))/(3 Nc), 0, 1/Nc-Nc, -(4/Nc)+4 Nc, 0, 0, 0},
 {0, 0, 0, (2 (-1+Nc^2))/(3 Nc), -(1/Nc)+Nc, (2 (-1+Nc^2))/(3 Nc), 0, 1/Nc-Nc, 4/Nc-4 Nc, 0, 0, 0},
 {0, 0, 0, 0, 4/Nc-4 Nc, (24 (-1+Nc^2))/Nc, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0},
 {0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, -((5 (-1+Nc^2))/(8 Nc)), (3 (-1+Nc^2))/(2 Nc), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (3 (-1+Nc^2))/(2 Nc), 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -((2 (-1+Nc^2))/(3 Nc)), 0, 0, (-1+Nc^2)/(3 Nc), (2 (-1+Nc^2))/(3 Nc), 0, -((-1+Nc^2)/(12 Nc)), -((-1+Nc^2)/(3 Nc)), 0, 0, 0}
});
op6GluonicAqq=({
 {0, 0, 0, (4 (-1+Nc^2))/(3 Nc), (16 (-1+Nc^2))/(3 Nc), 0, 0, 0, 8/Nc-8 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {(11 (-1+Nc^2))/(20 Nc), (11 (-1+Nc^2))/(60 Nc), -((11 (-1+Nc^2))/(60 Nc)), (19 (-1+Nc^2))/(40 Nc), (103 (-1+Nc^2))/(60 Nc), 0, 0, 0, -((57 (-1+Nc^2))/(20 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValAqq=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{
RowBox[{"-", 
FractionBox[
RowBox[{"8", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"5", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"13", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"15", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"17", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"15", " ", "Nc"}]]}], 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"10", " ", "Nc"}]], 
FractionBox[
RowBox[{"31", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"15", " ", "Nc"}]], "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"9", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"5", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["8", "3"], 
FractionBox["32", "3"], "0", "0", "0", 
RowBox[{"-", "16"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["8", "3"], 
RowBox[{"-", 
FractionBox["64", "3"]}], "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"32", " ", "Nc"}], "3"]}], "0", 
RowBox[{"-", "16"}], "0", "0", "0", 
RowBox[{
RowBox[{"-", "32"}], " ", "Nc"}], "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
RowBox[{"-", 
FractionBox[
RowBox[{"16", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"4", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
FractionBox[
RowBox[{"32", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["8", "Nc"]}], "+", 
RowBox[{"8", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox["4", "3"], 
RowBox[{"-", 
FractionBox["20", "3"]}], "0", "0", "0", 
RowBox[{"-", "8"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox["4", "3"]}], 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", 
RowBox[{"16", " ", "Nc"}], "0", "8", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{"-", "48"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], 
FractionBox[
RowBox[{"10", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
RowBox[{"-", 
FractionBox["4", "Nc"]}], "+", 
RowBox[{"4", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{
FractionBox["4", "Nc"], "-", 
RowBox[{"4", " ", "Nc"}]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
FractionBox[
RowBox[{"24", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], "Nc"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", 
FractionBox[
RowBox[{"3", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"2", " ", "Nc"}]], "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"-", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", 
FractionBox[
RowBox[{"2", " ", 
RowBox[{"(", 
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], ")"}]}], 
RowBox[{"3", " ", "Nc"}]], "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{
RowBox[{"-", "1"}], "+", 
SuperscriptBox["Nc", "2"]}], 
RowBox[{"3", " ", "Nc"}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValAValSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", 
FractionBox[
RowBox[{"16", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValASinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", 
RowBox[{"-", "1"}], 
RowBox[{"-", "4"}], "0", "0", 
FractionBox["1", "2"], "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", 
RowBox[{"-", 
FractionBox["4", "3"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6SVAqq=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -((16 Nc)/3), 0, 0, 0, 0, 0, 0, 0, -16 Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 8 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVAsinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
FractionBox[
RowBox[{"8", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
(* tensor *)
op6GluonicTqQ=({
 {0, -(8/Nc)-6 Nc, -(8/Nc)-6 Nc, 0, 0, 0, 2/Nc-2 Nc, 4/Nc-4 Nc, 0, 0, 0, 0, 0, 0},
 {0, -(8/(3 Nc))-(3 Nc)/2, -(8/(3 Nc))-(3 Nc)/2, 0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), -((4 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(2/Nc)+2 Nc},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0}
});
op6ValTqQ=({
 {0, -(11/(3 Nc))-Nc, -(11/(3 Nc))-Nc, 0, 0, 0, -((2 (-1+Nc^2))/(3 Nc)), -((4 (-1+Nc^2))/(3 Nc)), 0, (-1+Nc^2)/(4 Nc), -(1/Nc)+Nc, 0, 0, 0},
 {0, 16, 16, 0, 0, 0, -4, -8 , 0, 0, 0, 0, 0, 0},
 {0, -16, -16, 0, 0, 0, -4, -8, 0, 0, 0, 0, 0, 0},
 {0, 8/Nc, 8/Nc, 0, 0, 0, -(2/Nc)+2 Nc, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0},
 {0, -(8/Nc), -(8/Nc), 0, 0, 0, -(2/Nc)+2 Nc, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0},
 {0, 4, -4, 0, 2/3, -(4/3), -2, 4, 0, 1, -4, 0, 0, 0},
 {0, 4, -4, 0, 2/3, -(4/3), 2, -4, 0, 1, -4, 0, 0, 0},
 {0, 48, -48, 0, -(8/3) , (16/3) , 0, 0, 0, -4, 16, 0, 0, 0},
 {0, 2/Nc, -(2/Nc), 0, -((-1+Nc^2)/(3 Nc)), (2 (-1+Nc^2))/(3 Nc), -(1/Nc)+Nc, 2/Nc-2 Nc, 0, -((-1+Nc^2)/(2 Nc)), -(2/Nc)+2 Nc, 0, 0, 0},
 {0, 2/Nc, -(2/Nc), 0, -((-1+Nc^2)/(3 Nc)), (2 (-1+Nc^2))/(3 Nc), 1/Nc-Nc, -(2/Nc)+2 Nc, 0, -((-1+Nc^2)/(2 Nc)), -(2/Nc)+2 Nc, 0, 0, 0},
 {0, 24/Nc, -(24/Nc), 0, (4 (-1+Nc^2))/(3 Nc), -((8 (-1+Nc^2))/(3 Nc)), 0, 0, 0, -(2/Nc)+2 Nc, 8/Nc-8 Nc, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, (-1+Nc^2)/(2 Nc), -(1/Nc)+Nc, 0, -((-1+Nc^2)/(8 Nc)), -((-1+Nc^2)/(2 Nc)), 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, -((-1+Nc^2)/(2 Nc)), 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -((2 (3+Nc^2))/Nc), -((2 (3+Nc^2))/Nc), 0, 0, 0, 0, 0, 0, (-1+Nc^2)/(4 Nc), -(1/Nc)+Nc, 0, 0, 0}
});
op6GluonicTqq=({
 {0, -(8/Nc)-6 Nc, -(8/Nc)-6 Nc, 0, 0, 0, 4/Nc-4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -(8/(3 Nc))-(3 Nc)/2, -(8/(3 Nc))-(3 Nc)/2, 0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0, 0}
});
op6ValTqq=({
 {0, -(11/(3 Nc))-Nc, -(11/(3 Nc))-Nc, 0, 0, 0, -((4 (-1+Nc^2))/(3 Nc)), 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 16, 16, 0, 0, 0, -8, 0, -16Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -16, -16, 0, 0, 0, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 8/Nc, 8/Nc, 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -(8/Nc), -(8/Nc), 0, 0, 0, -(4/Nc)+4 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 4, -4, 0, 2/3, -(4/3), 4, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 4, -4, 0, 2/3, -(4/3), -4, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 48, -48, 0, -(8/3), 16/3, 0, 0, 0, 0, 16, 0, 0, 0, 32Nc, 0, 0, 0, 0, 0},
 {0, 2/Nc, -(2/Nc), 0, -((-1+Nc^2)/(3 Nc)), (2 (-1+Nc^2))/(3 Nc), 2/Nc-2 Nc, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 2/Nc, -(2/Nc), 0, -((-1+Nc^2)/(3 Nc)), (2 (-1+Nc^2))/(3 Nc), -(2/Nc)+2 Nc, 0, 0, 0, -(2/Nc)+2 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 24/Nc, -(24/Nc), 0, (4 (-1+Nc^2))/(3 Nc), -((8 (-1+Nc^2))/(3 Nc)), 0, 0, 0, 0, 8/Nc-8 Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, -((-1+Nc^2)/(2 Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, -((-1+Nc^2)/(2 Nc)), 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, -((2 (3+Nc^2))/Nc), -((2 (3+Nc^2))/Nc), 0, 0, 0, 0, 0, 0, 0, -(1/Nc)+Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6ValTValSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"16", " ", "Nc"}], "3"]}], 
FractionBox[
RowBox[{"32", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0"},
{"0", "8", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", "8"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
op6ValTSinglet=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVTqq=({
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -8Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16Nc, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
});
op6SVTSinglet=\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", 
RowBox[{"-", 
FractionBox[
RowBox[{"8", " ", "Nc"}], "3"]}], 
FractionBox[
RowBox[{"16", " ", "Nc"}], "3"], "0", "0", "0", "0", "0", "0"},
{"0", "4", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", 
RowBox[{"-", "4"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
{"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\);
(* Sort into massless + massive (+ EOM for action)? *)
fillMatrix[rowLabels_,colLabels_,blocks_]:=(
Module[{mixing,rOfs,cOfs},
mixing=ConstantArray[0,{Length[Flatten[rowLabels]],Length[Flatten[colLabels]]}];
rOfs=0;
Do[
cOfs=0;
Do[
If[Not[blocks[[r,c]]===Null],
mixing[[rOfs+Range[Min[Length[rowLabels[[r]]],Length[blocks[[r,c]]]]],cOfs+Range[Length[colLabels[[c]]]]]]=blocks[[r,c]]];
cOfs+=Length[colLabels[[c]]];,{c,1,Length[colLabels]}];
rOfs+=Length[rowLabels[[r]]];,{r,1,Length[rowLabels]}];
Return[mixing];
]
);
getDiagLocal[Ncvalue_,Nfvalue_,symm_,d_:1,trivialFlavour_:False]:=(
Module[{mixing,basisLabels,res,T,gammaHat,dgammaHat,shuffle},
If[Not[MemberQ[{1,2},d]],Throw["Only corrections to O(a) and O(\!\(\*SuperscriptBox[\(a\), \(2\)]\)) are available."]];
basisLabels=getBases[symm,d,trivialFlavour][[1]];
(* add off-diagonal mixing where needed! *);
mixing=fillMatrix[basisLabels,basisLabels,If[d==1,
If[trivialFlavour,
Switch[symm,
"P",{{P4qq,Null,Null},{Null,P4ValSinglet,Null},{Null,P4SingletValSinglet,P4Singlet}},
"V",{{V4qq,Null,Null},{Null,V4ValSinglet,Null},{Null,Null,V4Singlet}},
"A",{{A4qq,Null,Null},{Null,A4ValSinglet,Null},{Null,Null,A4Singlet}},
"T",{{T4qq,Null,Null},{Null,T4ValSinglet,Null},{Null,Null,T4Singlet}},
_,Throw["Invalid choice for (symm,trivialFlavour). Reminder: Scalar is only available for non-trivial flavours."]],
Switch[symm,
"S",{{S4qQ}},
"P",{{P4qQ}},
"V",{{V4qQ}},
"A",{{A4qQ}},
"T",{{T4qQ}},
_,Throw["Invalid choice for symm."]]
],
If[trivialFlavour,
Switch[symm,
"P",{{P5qq,Null,Null},{Null,P5ValSinglet,Null},{Null,P5SingletValSinglet,P5Singlet}},
"V",{{V5qq,Null,Null},{Null,V5ValSinglet,Null},{Null,Null,V5Singlet}},
"A",{{A5qq,A5qqValSinglet,A5qqSinglet},{Null,A5ValSinglet,Null},{Null,A5SingletValSinglet,A5Singlet}},
"T",{{T5qq,Null,Null},{Null,T5ValSinglet,Null},{Null,Null,T5Singlet}},
_,Throw["Invalid choice for (symm,trivialFlavour). Reminder: Scalar is only available for non-trivial flavours."]],
Switch[symm,
"S",{{S5qQ}},
"P",{{P5qQ}},
"V",{{V5qQ}},
"A",{{A5qQ}},
"T",{{T5qQ}},
_,Throw["Invalid choice for symm."]]
]]];

(* Catch quenched case to use reduced operator basis. *);
basisLabels=Flatten[basisLabels];
mixing-=IdentityMatrix[Length[basisLabels]]Switch[symm,"S",S3mixing,"P",P3mixing,"V",V3mixing,"A",A3mixing,"T",T3mixing];
If[Nfvalue==0,
{basisLabels,shuffle}=map2quenched[basisLabels];
mixing=mixing[[shuffle,shuffle]];
];

res=myJordanDecomposition[mixing/.Nc->Ncvalue/.Nf->Nfvalue];
gammaHat=Diagonal[res[[3]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
dgammaHat=Diagonal[res[[3]][[Range[Length[gammaHat]-1],Range[2,Length[gammaHat]]]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
Return[{gammaHat,dgammaHat,res[[2]],res[[1]],basisLabels}];
]
);
getDiagAction[Ncvalue_,Nfvalue_,d_:1,xivalue_:1]:=(
Module[{mixing,basisIndices,basisLabels,shuffle,shuffleMatrix,T,isEOM,res,gammaHat,dgammaHat,nOnshell,nEOM,newOrder},
If[Not[MemberQ[{1,2},d]],Throw["Only corrections to O(a) and O(\!\(\*SuperscriptBox[\(a\), \(2\)]\)) are available."]];
(* Rederive full mixing marix including EOM operators. *);
basisLabels=If[d==1,{op5GluonicLabels,op5SeaLabels,op5ValLabels},{op6GluonicLabels,op6SeaLabels,op6ValLabels,op6SVLabels}];

mixing=fillMatrix[basisLabels,basisLabels,If[d==1,
{{op5Gluonic,op5GluonicSea,op5GluonicVal},{op5SeaGluonic,op5Sea,Null},{Null,Null,op5Val}},
{{op6Gluonic,op6GluonicSea,op6GluonicVal,op6GluonicSV},{op6SeaGluonic,op6Sea,op6SeaVal,op6SeaSV},{Null,Null,op6Val,op6ValSV},{Null,Null,op6SVVal,op6SV}}]
]/.Nc->Ncvalue/.Nf->Nfvalue/.xi->xivalue;
basisLabels=Flatten[basisLabels];
isEOM=Map[StringContainsQ[#,"D0"]||StringContainsQ[#,"\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)"]&,basisLabels];
newOrder=Flatten[Position[isEOM,False]];
nOnshell=Length[newOrder];
shuffle=IdentityMatrix[Length[mixing]][[newOrder]];
mixing=shuffle . mixing . Transpose[shuffle];

basisLabels=basisLabels[[newOrder]];

(* Catch quenched case to use reduced operator basis. *);
If[Nfvalue==0,
{basisLabels,shuffle}=map2quenched[basisLabels];
nOnshell=Length[shuffle];
mixing=mixing[[shuffle,shuffle]];
];

(* Do an exact (!) Jordan decomposition. *);
res=myJordanDecomposition[mixing];

gammaHat=Diagonal[res[[3]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
dgammaHat=Diagonal[res[[3]][[Range[nOnshell-1],Range[2,nOnshell]]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
Return[{gammaHat,dgammaHat,res[[2]],res[[1]],basisLabels}];
]
);
getDiagLocalContact[Ncvalue_,Nfvalue_,symm_,d_:1,trivialFlavour_:False,numericalJordan_:False,xivalue_:1]:=(
(* create appropriate mixing matrix *)
Module[{mixing,T,Tinv,temp,temp2,res,isEOM,newOrder,shuffle,shuffleMatrix,nLocal,nOnshellAction,nEOM,labelsAction,labelsLocal,gammaHat,dgammaHat},
If[Not[ExactNumberQ[xivalue]],Throw["Expected xivalue to be an infinite precision number."]];
{labelsLocal,labelsAction}=getBases[symm,d,trivialFlavour];

(* Overall anomalous dimension of the current is already subtracted from gammaHatLocal instead of being added to gammaHatAction. *);

(* Identify EOM action basis to match to diagonalised action and eventually perform field redefinition. *);
isEOM=Map[StringContainsQ[#,"D0"]||StringContainsQ[#,"\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)"]&,Flatten[labelsAction]];
newOrder=Flatten[{Position[isEOM,False],Position[isEOM,True]}];
shuffle=BlockDiagonalMatrix[{IdentityMatrix[Length[Flatten[labelsLocal]]],IdentityMatrix[Length[newOrder]][[newOrder]]}];
mixing=shuffle . fillMatrix[{Flatten[labelsLocal],Flatten[labelsAction]},{Flatten[labelsLocal],Flatten[labelsAction]},{{fillMatrix[labelsLocal,labelsLocal,If[d==1,
If[trivialFlavour,
Switch[symm,
"P",{{P4qq,Null,Null},{Null,P4ValSinglet,Null},{Null,P4SingletValSinglet,P4Singlet}},
"V",{{V4qq,Null,Null},{Null,V4ValSinglet,Null},{Null,Null,V4Singlet}},
"A",{{A4qq,Null,Null},{Null,A4ValSinglet,Null},{Null,Null,A4Singlet}},
"T",{{T4qq,Null,Null},{Null,T4ValSinglet,Null},{Null,Null,T4Singlet}}],
Switch[symm,
"S",{{S4qQ}},
"P",{{P4qQ}},
"V",{{V4qQ}},
"A",{{A4qQ}},
"T",{{T4qQ}}]
],
If[trivialFlavour,
Switch[symm,
"P",{{P5qq,Null,Null},{Null,P5ValSinglet,Null},{Null,P5SingletValSinglet,P5Singlet}},
"V",{{V5qq,Null,Null},{Null,V5ValSinglet,Null},{Null,Null,V5Singlet}},
"A",{{A5qq,A5qqValSinglet,A5qqSinglet},{Null,A5ValSinglet,Null},{Null,A5SingletValSinglet,A5Singlet}},
"T",{{T5qq,Null,Null},{Null,T5ValSinglet,Null},{Null,Null,T5Singlet}}],
Switch[symm,
"S",{{S5qQ}},
"P",{{P5qQ}},
"V",{{V5qQ}},
"A",{{A5qQ}},
"T",{{T5qQ}}]
]]]-IdentityMatrix[Length[Flatten[labelsLocal]]]Switch[symm,"S",S3mixing,"P",P3mixing,"V",V3mixing,"A",A3mixing,"T",T3mixing],Null},{fillMatrix[labelsAction,labelsLocal,If[d==1,
If[trivialFlavour,
Switch[symm,
"P",{{op5GluonicPqq,Null,Null},{Null,Null,Null},{op5ValPqq,Null,op5ValPSinglet}},
"V",{{op5GluonicVqq,Null,Null},{Null,Null,Null},{op5ValVqq,Null,op5ValVSinglet}},
"A",{{op5GluonicAqq,Null,Null},{Null,Null,Null},{op5ValAqq,Null,op5ValASinglet}},
"T",{{op5GluonicTqq,Null,Null},{Null,Null,Null},{op5ValTqq,Null,op5ValTSinglet}}],
Switch[symm,
"S",{{op5GluonicSqQ},{Null},{op5ValSqQ}},
"P",{{op5GluonicPqQ},{Null},{op5ValPqQ}},
"V",{{op5GluonicVqQ},{Null},{op5ValVqQ}},
"A",{{op5GluonicAqQ},{Null},{op5ValAqQ}},
"T",{{op5GluonicTqQ},{Null},{op5ValTqQ}}]],
If[trivialFlavour,
Switch[symm,
"P",{{op6GluonicPqq,Null,Null},{Null,Null,Null},{op6ValPqq,op6ValPValSinglet,op6ValPSinglet},{op6SVPqq,Null,op6SVPSinglet}},
"V",{{op6GluonicVqq,Null,Null},{Null,Null,Null},{op6ValVqq,op6ValVValSinglet,op6ValVSinglet},{op6SVVqq,Null,op6SVVSinglet}},
"A",{{op6GluonicAqq,Null,Null},{Null,Null,Null},{op6ValAqq,op6ValAValSinglet,op6ValASinglet},{op6SVAqq,Null,op6SVASinglet}},
"T",{{op6GluonicTqq,Null,Null},{Null,Null,Null},{op6ValTqq,op6ValTValSinglet,op6ValTSinglet},{op6SVTqq,Null,op6SVTSinglet}}],
Switch[symm,
"S",{{op6GluonicSqQ},{Null},{op6ValSqQ},{Null}},
"P",{{op6GluonicPqQ},{Null},{op6ValPqQ},{Null}},
"V",{{op6GluonicVqQ},{Null},{op6ValVqQ},{Null}},
"A",{{op6GluonicAqQ},{Null},{op6ValAqQ},{Null}},
"T",{{op6GluonicTqQ},{Null},{op6ValTqQ},{Null}}]]]],fillMatrix[labelsAction,labelsAction,If[d==1,{{op5Gluonic,op5GluonicSea,op5GluonicVal},{op5SeaGluonic,op5Sea,Null},{Null,Null,op5Val}},{{op6Gluonic,op6GluonicSea,op6GluonicVal,op6GluonicSV},{op6SeaGluonic,op6Sea,op6SeaVal,op6SeaSV},{Null,Null,op6Val,op6ValSV},{Null,Null,op6SVVal,op6SV}}]]}}] . Transpose[shuffle]/.Nc->Ncvalue/.Nf->Nfvalue/.xi->xivalue;


(* Conclude by shuffling labels. *);
labelsLocal=Flatten[labelsLocal];
labelsAction={Flatten[labelsAction][[Flatten[Position[isEOM,False]]]],Flatten[labelsAction][[Flatten[Position[isEOM,True]]]]};
nEOM=Count[isEOM,True];
nOnshellAction=Length[newOrder]-nEOM;
nLocal=Length[mixing]-nOnshellAction-nEOM;

(* Catch quenched case to use reduced operator basis. *);
If[Nfvalue==0,
temp2=Length[labelsLocal];
{labelsLocal,shuffle}=map2quenched[labelsLocal];
nLocal=Length[shuffle];
{labelsAction[[1]],temp}=map2quenched[labelsAction[[1]]];
shuffle=Join[shuffle,temp2+temp];
temp2+=nOnshellAction;
nOnshellAction=Length[temp];
{labelsAction[[2]],temp}=map2quenched[labelsAction[[2]]];
shuffle=Join[shuffle,temp2+temp];
nEOM=Length[temp];
mixing=mixing[[shuffle,shuffle]];
];

(* Enforce generally allowed mixing by mass-dimensions. *)
temp=Map[4+d-If[StringContainsQ[#,"\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(3\)]\)"]||StringContainsQ[#,"\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(3\)]\)"],3,If[StringContainsQ[#,"\!\(\*SuperscriptBox[\(\[CapitalPsi]M\), \(2\)]\)"]||StringContainsQ[#,"\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)"],2,If[StringContainsQ[#,"\[CapitalPsi]M"]||StringContainsQ[#,"\[CapitalPhi]M"],1,0]]]-If[StringContainsQ[#,"tr[M\!\(\*SuperscriptBox[\(]\), \(3\)]\)"]||StringContainsQ[#,"tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]tr[M]"]||StringContainsQ[#,"tr[M]tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]"]||StringContainsQ[#,"tr[\!\(\*SuperscriptBox[\(M\), \(3\)]\)]"],3,If[StringContainsQ[#,"tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)"]||StringContainsQ[#,"tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]"],2,If[StringContainsQ[#,"tr[M]"],1,0]]]&,Flatten[labelsAction]];
shuffle=Map[(Subscript[x, #])&,Range[nEOM nOnshellAction]];
shuffleMatrix=ArrayReshape[shuffle,{nOnshellAction,nEOM}];
Do[shuffleMatrix[[i,j]]=If[temp[[i]]>=temp[[nOnshellAction+j]],shuffleMatrix[[i,j]],0],{i,1,nOnshellAction},{j,1,nEOM}];
Quiet[res=Solve[Map[(#==0)&,DeleteCases[Flatten[mixing[[nLocal+Range[nOnshellAction],nLocal+nOnshellAction+Range[nEOM]]]-mixing[[nLocal+Range[nOnshellAction],nLocal+Range[nOnshellAction]]] . shuffleMatrix+shuffleMatrix . mixing[[nLocal+nOnshellAction+Range[nEOM],nLocal+nOnshellAction+Range[nEOM]]]],0]],shuffle]];
If[res==={},Throw["Cannot eliminate off-diagonal block matrix."]];
shuffle=IdentityMatrix[nLocal+nOnshellAction+nEOM];
(* Deal with undefiniteness of some solve variables. *);
shuffle[[nLocal+Range[nOnshellAction],nLocal+nOnshellAction+Range[nEOM]]]=shuffleMatrix//.res[[1]]//.Map[(Subscript[x, #]->0)&,Range[nEOM nOnshellAction]];
T=shuffle;
mixing=shuffle . mixing;
shuffle[[nLocal+Range[nOnshellAction],nLocal+nOnshellAction+Range[nEOM]]]=-shuffle[[nLocal+Range[nOnshellAction],nLocal+nOnshellAction+Range[nEOM]]];
mixing=mixing . shuffle//Simplify;
Tinv=shuffle;

(* Do an exact (!) Jordan decomposition. Split into substeps to ensure sensible linear combinations in the final basis. *);
res=myJordanDecomposition[mixing[[Range[nLocal],Range[nLocal]]]];
temp=myJordanDecomposition[mixing[[nLocal+Range[nOnshellAction],nLocal+Range[nOnshellAction]]]];
shuffle=BlockDiagonalMatrix[{res[[2]],temp[[2]],IdentityMatrix[nEOM]}];
T=shuffle . T;
mixing=shuffle . mixing;
shuffle=BlockDiagonalMatrix[{res[[1]],temp[[1]],IdentityMatrix[nEOM]}];
Tinv=Tinv . shuffle;
mixing=mixing . shuffle;
mixing[[Range[nLocal],Range[nLocal]]]=res[[3]];
mixing[[nLocal+Range[nOnshellAction],nLocal+Range[nOnshellAction]]]=temp[[3]];

res=Diagonal[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]]//Simplify//RootReduce;
temp=Map[Flatten[Position[res,#,{1}]]&,DeleteDuplicates[Union[res]]];
shuffle=BlockDiagonalMatrix[{IdentityMatrix[nLocal+nOnshellAction][[Flatten[temp]]],IdentityMatrix[nEOM]}];
mixing =shuffle . mixing . Transpose[shuffle];

T=shuffle . T;
Tinv=Tinv . Transpose[shuffle];

(* Bring mixing matrix into canonical order to allow to distinguish both local fields and cds insertions of the action iff diagonalisable. *);
shuffle=BlockDiagonalMatrix[{IdentityMatrix[nLocal+nOnshellAction][[Join[Range[nLocal+1,nLocal+nOnshellAction],Range[nLocal]]]],IdentityMatrix[nEOM]}];
T=shuffle . T;
Tinv=Tinv . Transpose[shuffle];
mixing=shuffle . mixing . Transpose[shuffle];
shuffle=BlockDiagonalMatrix[{IdentityMatrix[nLocal+nOnshellAction][[Ordering[Diagonal[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]]//N//Chop]]],IdentityMatrix[nEOM]}];
T=shuffle . T;
Tinv=Tinv . Transpose[shuffle];
mixing=shuffle . mixing . Transpose[shuffle];
If[numericalJordan,
Message[getDiagLocalContact::finitePrecWarning,ToString[$MachinePrecision]];
res=JordanDecomposition[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]//N];
AppendTo[res,res[[2]]];
res[[2]]=Inverse[res[[1]]],
res=myJordanDecomposition[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]]
];
If[DeleteCases[Diagonal[res[[3]][[Range[nLocal+nOnshellAction-1],Range[2,nLocal+nOnshellAction]]]]//N//Chop,0]=={},
temp = Diagonal[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]]//N//Chop;
shuffleMatrix={};
Do[
shuffle=Flatten[Position[temp,i]];
AppendTo[shuffleMatrix,QRDecomposition[res[[2]][[shuffle,shuffle]]][[1]]],{i,DeleteDuplicates[temp]}];
shuffleMatrix=BlockDiagonalMatrix[shuffleMatrix],
shuffleMatrix=IdentityMatrix[Length[res[[2]]]];
Message[getDiagLocalContact::nonDiagWarning]];
shuffle=BlockDiagonalMatrix[{shuffleMatrix . res[[2]],IdentityMatrix[nEOM]}];
T=shuffle . T;
mixing=shuffle . mixing;
shuffle=BlockDiagonalMatrix[{res[[1]] . Transpose[shuffleMatrix],IdentityMatrix[nEOM]}];
Tinv=Tinv . shuffle;
mixing=mixing . shuffle;

gammaHat=Diagonal[mixing[[Range[nLocal+nOnshellAction],Range[nLocal+nOnshellAction]]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
dgammaHat=Diagonal[mixing[[Range[nLocal+nOnshellAction-1],Range[2,nLocal+nOnshellAction]]]]/(2(11Nc/3-2/3Nf))/.Nc->Ncvalue/.Nf->Nfvalue;
Return[{gammaHat,dgammaHat,T,Tinv,Join [{labelsLocal},labelsAction]}];
];
);
myJordanDecomposition[mat_]:=(
Module[{res,resT, dds,udds,blocks,nb,idx},
res=JordanDecomposition[mat];
resT=JordanDecomposition[mat//Transpose];

res[[1]]=res[[1]]//Simplify//RootReduce;
resT[[1]]=resT[[1]]//Simplify//RootReduce;

dds=Diagonal[res[[2]]]//N//Chop;
udds=DeleteDuplicates[dds];
blocks={};
Do[
idx=Flatten[Position[dds,udd]];
AppendTo[blocks,Inverse[Transpose[resT[[1]][[Range[Length[dds]],idx]]] . res[[1]][[Range[Length[dds]],idx]]]],{udd,udds}];
Return[{res[[1]],Simplify[BlockDiagonalMatrix[blocks] . Transpose[resT[[1]]]]//Simplify//RootReduce,res[[2]]//Simplify//RootReduce}]]
);
If[$VersionNumber<13.1,
BlockDiagonalMatrix[blocks_]:=
Module[{res,d,ofs},
d=Total[Map[Length[#]&,blocks]];
res=ConstantArray[0,{d,d}];
ofs=0;
Do[
res[[ofs+Range[Length[b]],ofs+Range[Length[b]]]]=b;
ofs+=Length[b],{b,blocks}];
Return[res]]];
getBases[symm_,d_:1,trivialFlavour_:False]:=(
If[Not[MemberQ[{1,2},d]],Throw["Only corrections to O(a) and O(\!\(\*SuperscriptBox[\(a\), \(2\)]\)) are available."]];
If[Not[BooleanQ[trivialFlavour]],Throw["`trivialFlavour` must be boolean valued."]];
Return[
Switch[d,
1,{If[trivialFlavour,
Switch[symm,
"P",{P4qqLabels,P4ValSingletLabels,P4SingletLabels},
"V",{V4qqLabels,V4ValSingletLabels,V4SingletLabels},
"A",{A4qqLabels,A4ValSingletLabels,A4SingletLabels},
"T",{T4qqLabels,T4ValSingletLabels,T4SingletLabels},
_,Throw["Invalid choice for (symm,trivialFlavour). Reminder: Scalar is only available for non-trivial flavours."]],
Switch[symm,
"S",{S4qQLabels},
"P",{P4qQLabels},
"V",{V4qQLabels},
"A",{A4qQLabels},
"T",{T4qQLabels},
_,Throw["Invalid choice for symm."]]
],{op5GluonicLabels,op5SeaLabels,op5ValLabels}},
2,{If[trivialFlavour,
Switch[symm,
"P",{P5qqLabels,P5ValSingletLabels,P5SingletLabels},
"V",{V5qqLabels,V5ValSingletLabels,V5SingletLabels},
"A",{A5qqLabels,A5ValSingletLabels,A5SingletLabels},
"T",{T5qqLabels,T5ValSingletLabels,T5SingletLabels},
_,Throw["Invalid choice for (symm,trivialFlavour=True). Reminder: Scalar is only available for non-trivial flavours."]],
Switch[symm,
"S",{S5qQLabels},
"P",{P5qQLabels},
"V",{V5qQLabels},
"A",{A5qQLabels},
"T",{T5qQLabels},
_,Throw["Invalid choice for symm."]]
],{op6GluonicLabels,op6SeaLabels,op6ValLabels,op6SVLabels}},
_,Throw["Only d \[Element] {1,2} are valid choices."]
]]
);

(* Keep track of relevant operators during field redefinition. *)
S4qQEOMrel={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2qQ","tr[M]qQ"};
P4qQEOMrel={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q"};
V4qQEOMrel={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q"};
A4qQEOMrel={"\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q"};
T4qQEOMrel={"\!\(\*SubscriptBox[\(im\), \(q + Q\)]\)/2\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q"};
P4qqEOMrel={"\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q"};
V4qqEOMrel={"\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q"};
A4qqEOMrel={"\!\(\*SubscriptBox[\(m\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q"};
T4qqEOMrel={"\!\(\*SubscriptBox[\(im\), \(q\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q"};
S5qQEOMrel={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)Q/4","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)qQ","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)qQ","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]qQ","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)qQ","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]qQ"};
P5qQEOMrel={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q/4","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)Q"};
V5qQEOMrel={"\!\(\*SubscriptBox[\(iq\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)Q"};
A5qQEOMrel={"q\!\(\*SubscriptBox[\(\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)Q"};
T5qQEOMrel={"\!\(\*SubscriptBox[\(qF\), \(\[Mu]\[Nu]\)]\)Q","q\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)Q","i(\!\(\*SubscriptBox[\(m\), \(q - Q\)]\)\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","i(\!\(\*SubscriptBox[\(m\), \(q + Q\)]\)/2\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","\!\(\*SubscriptBox[\(im\), \(q + Q\)]\)/2tr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)Q"};
P5qqEOMrel={"\!\(\*SubscriptBox[\(iq\[Sigma]\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q/4","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)q"};
V5qqEOMrel={"\!\(\*SubscriptBox[\(iq\[Gamma]\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)q"};
A5qqEOMrel={"\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Alpha]\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Alpha]\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(m\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","\!\(\*SubscriptBox[\(m\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(\[Gamma]\), \(5\)]\)q"};
T5qqEOMrel={"\!\(\*SubscriptBox[\(qF\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(q\[Gamma]\), \(5\)]\)\!\(\*SubscriptBox[OverscriptBox[\(F\), \(~\)], \(\[Mu]\[Nu]\)]\)q","\!\(\*SuperscriptBox[SubscriptBox[\(im\), \(q\)], \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","\!\(\*SubscriptBox[\(im\), \(q\)]\)tr[M]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q","itr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\!\(\*SubscriptBox[\(q\[Sigma]\), \(\[Mu]\[Nu]\)]\)q"};
op5EOMrel={"\[CapitalPhi]MD0\[CapitalPhi]","tr[M]\[CapitalPhi]D0\[CapitalPhi]"};
op6EOMrel={"\!\(\*SuperscriptBox[\(\[CapitalPhi]D\), \(2\)]\)D0\[CapitalPhi]","\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)D0\[CapitalPhi]","tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]\[CapitalPhi]D0\[CapitalPhi]","tr[M]\[CapitalPhi]MD0\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPhi]D0\[CapitalPhi]"};
op6EOMsubrel={"\!\(\*SuperscriptBox[\(\[CapitalPhi]M\), \(2\)]\)D0\[CapitalPhi]","tr[M]\[CapitalPhi]MD0\[CapitalPhi]","tr[M\!\(\*SuperscriptBox[\(]\), \(2\)]\)\[CapitalPhi]D0\[CapitalPhi]"};
maskEOMs={"tr(\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Rho]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Rho]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2+\!\(\*SubscriptBox[\(\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPsi]/2+\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]/2"->"tr(\!\(\*SubscriptBox[\(D\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Mu]\[Nu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Rho]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Rho]\[Nu]\)]\))/\!\(\*SubscriptBox[\(g\), \(0\)]\)^2+\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]/2","\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(T\[CapitalPhi]\[CapitalPsi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPsi]"->"\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)\[CapitalPhi]-\!\(\*SubscriptBox[\(g\), \(0\)]\)^2(\!\(\*SubscriptBox[\(\[CapitalPhi]\[Gamma]\), \(\[Mu]\)]\)T\[CapitalPhi]\!\(\*SuperscriptBox[\()\), \(2\)]\)"};

makeFieldRedef[coeffsEOM_,Nfvalue_,symm_,d_:1,trivialFlavour_:False, subleading_:False]:=(
If[d!=1&&subleading==True,Throw["Subleading corrections are only implemented for O(a)."]];
Module[{shiftedCoeffs,idxOnShellChange,idxEOMChange,idxEOMsub,labels,actionLabels,subLabels,deltaJ,deltaJsub,deltaOsub,isEOM,temp,idxopEOMrel,idxJEOMrel},
{labels,actionLabels}=getBases[symm,d,trivialFlavour];
labels=Flatten[labels];
actionLabels=Flatten[actionLabels];
isEOM=Map[StringContainsQ[#,"D0"]||StringContainsQ[#,"\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)"]&,actionLabels];
actionLabels=actionLabels[[Flatten[Position[isEOM,True]]]];

(* Nf==0: drop sea quark operators *);
temp=Switch[d,
1,op5EOMrel,
2,op6EOMrel,
_,Throw["Only d \[Element] {1,2} are valid choices."]];
idxopEOMrel=Range[Length[temp]];
If[Nfvalue==0,
actionLabels=map2quenched[actionLabels][[1]];
labels=map2quenched[labels][[1]];
{temp,idxopEOMrel}=map2quenched[temp]
];

deltaJ=ConstantArray[0,Length[labels]];
idxEOMChange=Flatten[Map[Position[actionLabels,#]&,temp]];

temp=Switch[d,
1,Switch[trivialFlavour,
True,
Switch[symm,
"P",P4qqEOMrel,
"V",V4qqEOMrel,
"A",A4qqEOMrel,
"T",T4qqEOMrel],
False,
Switch[symm,
"S",S4qQEOMrel,
"P",P4qQEOMrel,
"V",V4qQEOMrel,
"A",A4qQEOMrel,
"T",T4qQEOMrel],
_,Throw["`trivialFlavour` must be boolean valued."]],
2,Switch[trivialFlavour,
True,
Switch[symm,
"P",P5qqEOMrel,
"V",V5qqEOMrel,
"A",A5qqEOMrel,
"T",T5qqEOMrel],
False,
Switch[symm,
"S",S5qQEOMrel,
"P",P5qQEOMrel,
"V",V5qQEOMrel,
"A",A5qQEOMrel,
"T",T5qQEOMrel],
_,Throw["`trivialFlavour` must be boolean valued."]]];
idxJEOMrel=Range[Length[temp]];
If[Nfvalue==0,
{temp,idxJEOMrel}=map2quenched[temp]
];

idxOnShellChange=Flatten[Map[Position[labels,#]&,temp]];
deltaJ[[idxOnShellChange]]=-If[d==1,
IdentityMatrix[2][[idxJEOMrel,idxopEOMrel]],
Switch[trivialFlavour,
True,Switch[symm,
"P",{{2,0,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"V",{{-1,0,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"A",{{1,0,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"T",{{-1,0,0,0,0},{-1,0,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}}],
False,Switch[symm,
"S",{{2,0,0,0,0},{1/4,1/4,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"P",{{2,0,0,0,0},{1/4,1/4,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"V",{{-1,0,0,0,0},{1/4,1/4,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"A",{{1,0,0,0,0},{1/4,1/4,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}},
"T",{{-1,0,0,0,0},{-1,0,0,0,0},{1/4,1/4,0,0,0},{1,1,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,1,0,0}}]
][[idxJEOMrel,idxopEOMrel]]] . (coeffsEOM[[idxEOMChange]]);
If[d==1&&subleading==True,
{labels,actionLabels}=getBases[symm,2,trivialFlavour];
labels=Flatten[labels];
actionLabels=Flatten[actionLabels];
isEOM=Map[StringContainsQ[#,"D0"]||StringContainsQ[#,"\!\(\*SubscriptBox[\(D\), \(\[Nu]\)]\)\!\(\*SubscriptBox[\(F\), \(\[Nu]\[Mu]\)]\)"]&,actionLabels];
actionLabels=actionLabels[[Flatten[Position[isEOM,True]]]];

temp=DeleteCases[Switch[trivialFlavour,
True,
Switch[symm,
"P",P5qqEOMrel,
"V",V5qqEOMrel,
"A",A5qqEOMrel,
"T",T5qqEOMrel],
False,
Switch[symm,
"S",S5qQEOMrel,
"P",P5qQEOMrel,
"V",V5qQEOMrel,
"A",A5qQEOMrel,
"T",T5qQEOMrel],
_,Throw["`trivialFlavour` must be boolean valued."]],x_/;StringContainsQ[x,"F"]||StringContainsQ[x,"tr[\!\(\*SuperscriptBox[\(M\), \(2\)]\)]"]];
idxopEOMrel=Range[Length[temp]];
If[Nfvalue==0,
actionLabels=map2quenched[actionLabels][[1]];
labels=map2quenched[labels][[1]];
{temp,idxopEOMrel}=map2quenched[temp]
];

(* what do I need to keep here? *)
idxOnShellChange=Flatten[Map[Position[labels,#]&,temp]];
deltaJsub=ConstantArray[0,Length[labels]];
(* Adjust formulae for quenched. *)
deltaJsub[[idxOnShellChange]]=-3/4Join[If[trivialFlavour,{},{1/12coeffsEOM[[idxEOMChange]][[1]]^2}],{coeffsEOM[[idxEOMChange]][[1]]^2},If[Nfvalue==0,{},{2coeffsEOM[[idxEOMChange]][[1]]coeffsEOM[[idxEOMChange]][[2]],coeffsEOM[[idxEOMChange]][[2]]^2}]];
idxEOMsub=Flatten[Map[Position[actionLabels,#]&,If[Nfvalue==0,map2quenched[op6EOMsubrel][[1]],op6EOMsubrel]]];
deltaOsub=ConstantArray[0,Length[actionLabels]];
deltaOsub[[idxEOMsub]]=-3/4Join[{coeffsEOM[[idxEOMChange]][[1]]^2},If[Nfvalue==0,{},{2coeffsEOM[[idxEOMChange]][[1]]coeffsEOM[[idxEOMChange]][[2]],coeffsEOM[[idxEOMChange]][[2]]^2}]],
deltaJsub={};
deltaOsub={};];
Return[{deltaJ,deltaJsub,deltaOsub}];
];
);
(* Discard labels belonging to operators involving sea quarks or their masses. Return also remaining indices of original array. *)
map2quenched[labels_]:=Transpose[DeleteCases[Transpose[{labels/.maskEOMs,Range[Length[labels]]}],x_/;StringContainsQ[x[[1]],"\[CapitalPsi]"]||StringContainsQ[x[[1]],"tr["]]];
End[];
EndPackage[];


==> anc/localfieldsMixingExamples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52905,       1385]
NotebookOptionsPosition[     49166,       1314]
NotebookOutlinePosition[     49562,       1330]
CellTagsIndexPosition[     49519,       1327]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "localfieldsMixing`"}]}], "Input",
 CellChangeTimes->{{3.922262571762261*^9, 3.922262594888289*^9}, {
  3.922262638978649*^9, 3.922262680682951*^9}, {3.927189702495208*^9, 
  3.9271897031449423`*^9}, {3.927190192181422*^9, 3.927190192868506*^9}, {
  3.927600456864543*^9, 3.927600460753201*^9}, {3.9277084268275223`*^9, 
  3.927708450656727*^9}, {3.933769081975423*^9, 3.933769109708063*^9}, {
  3.933974318698476*^9, 3.9339743188591747`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"922e657e-add7-4c93-9a61-4062044f2979"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"O", 
    RowBox[{"(", "a", ")"}], " ", "vector"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ncvalue", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nfvalue", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dvalue", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaHat", ",", "dgammaHat", ",", "T", ",", "Tinv", ",", "bases"}], 
      "}"}], "=", 
     RowBox[{"getDiagLocalContact", "[", 
      RowBox[{
      "Ncvalue", ",", "Nfvalue", ",", "\"\<V\>\"", ",", "dvalue", ",", " ", 
       "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dVqq", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", "cV"}], ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOnshell", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"cSWsea", "-", "1"}], ",", 
       RowBox[{"bm", "-", 
        RowBox[{"1", "/", "2"}]}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"cSWval", "-", "1"}], ",", 
       RowBox[{"bm", "-", 
        RowBox[{"1", "/", "2"}]}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cEOM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{"dVqq", ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{"-", "cEOM"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"deltaJ", ",", "deltaJsub", ",", "deltaOsub"}], "}"}], "=", 
     RowBox[{"makeFieldRedef", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "dVqq", "]"}], "+", 
             RowBox[{"Length", "[", "cOnshell", "]"}], "+", "1"}], ",", 
            RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
       "Nfvalue", ",", "\"\<V\>\"", ",", "dvalue", ",", " ", "True"}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.922262651362474*^9, 3.92226265137274*^9}, {
   3.924857497777746*^9, 3.924857498835476*^9}, {3.9248580477719297`*^9, 
   3.924858050290942*^9}, {3.927145656591256*^9, 3.927145677188279*^9}, {
   3.927145723122162*^9, 3.927145890718911*^9}, {3.9271703591558733`*^9, 
   3.9271704669858847`*^9}, {3.927171016622908*^9, 3.927171118804397*^9}, {
   3.927172505955576*^9, 3.9271725476887407`*^9}, {3.927173629188015*^9, 
   3.927173634914441*^9}, 3.927173665461487*^9, 3.927173816884201*^9, 
   3.927173912666025*^9, {3.927174518796418*^9, 3.927174519184181*^9}, {
   3.927174631227886*^9, 3.9271746366499643`*^9}, {3.927174920102935*^9, 
   3.9271749288978977`*^9}, {3.927177208315754*^9, 3.927177211301434*^9}, 
   3.927183836811152*^9, {3.927183986054523*^9, 3.9271839913343077`*^9}, {
   3.9271841112369747`*^9, 3.927184135944375*^9}, 3.927184555605756*^9, {
   3.927185386852508*^9, 3.92718539340935*^9}, 3.927186234040435*^9, {
   3.9271862838573217`*^9, 3.927186286366337*^9}, 3.927186618068112*^9, {
   3.92718669458438*^9, 3.927186696854782*^9}, {3.927189036241107*^9, 
   3.927189037887382*^9}, {3.927189240082202*^9, 3.927189242401219*^9}, {
   3.9271940616119347`*^9, 3.9271940645040627`*^9}, {3.927194279933601*^9, 
   3.927194281843671*^9}, {3.927196307553931*^9, 3.92719631055282*^9}, {
   3.92719653142056*^9, 3.927196574762457*^9}, 3.9271967335291557`*^9, 
   3.9276004659146957`*^9, {3.927619227441222*^9, 3.927619228291798*^9}, {
   3.927619642964444*^9, 3.927619643946227*^9}, {3.927619681476698*^9, 
   3.927619682204851*^9}, {3.927707269884037*^9, 3.92770727276863*^9}, {
   3.9277077535593224`*^9, 3.927707756277055*^9}, {3.927707807194808*^9, 
   3.927707810483529*^9}, {3.927711326045323*^9, 3.927711326435442*^9}, {
   3.93340994558768*^9, 3.933409956768364*^9}, {3.933950505172768*^9, 
   3.9339505068499126`*^9}, {3.933972031829048*^9, 3.933972072208432*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"76ccbb44-bde9-4456-a49c-12a5b2d51c46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cFinal", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"dVqq", "+", "deltaJ"}], ",", 
     RowBox[{"-", "cOnshell"}], ",", 
     RowBox[{
      RowBox[{"-", "cEOM"}], "-", 
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"Range", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"Length", "[", "dVqq", "]"}], "+", 
           RowBox[{"Length", "[", "cOnshell", "]"}]}], ",", 
          RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.933409982100161*^9, 3.933410018688506*^9}, {
   3.933410143622213*^9, 3.933410143835063*^9}, {3.933410334383771*^9, 
   3.933410360523094*^9}, 3.9334105251111526`*^9, 3.933410602297716*^9, {
   3.933410773895471*^9, 3.9334107746074677`*^9}, 3.933410896778804*^9, {
   3.933411110464369*^9, 3.933411125399715*^9}, {3.933411485389779*^9, 
   3.933411485665357*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"8cca3181-a290-40e2-9642-1b695ad43784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "cSWsea"}], ",", 
   RowBox[{"1", "-", "cSWval"}], ",", 
   RowBox[{"1", "-", "cSWsea"}], ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "cSWval"}], ")"}]}], "-", "cV"}], ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "15"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "cSWsea"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", "bm", "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "cSWval"}], ")"}]}], "5"]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "15"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "cSWsea"}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", "bm", "-", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "cSWsea"}], ")"}]}], "5"]}], ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.933410005303727*^9, 3.933410018994133*^9}, 
   3.9334101447888412`*^9, 3.9334101801370573`*^9, 3.933410334716955*^9, 
   3.933410372503317*^9, 3.933410525940796*^9, 3.933410603321474*^9, {
   3.933410775257312*^9, 3.9334107826630697`*^9}, 3.933410897460229*^9, {
   3.93341111100418*^9, 3.933411125792775*^9}, 3.933411199011344*^9, 
   3.933411486159358*^9, 3.933411964681122*^9, 3.933952080440522*^9, 
   3.9339725794621267`*^9, 3.933974323859041*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"187fe157-a369-404c-acf9-af53c0451477"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"idx", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"Length", "[", "T", "]"}], "-", 
       RowBox[{"Length", "[", "cEOM", "]"}]}], "]"}], ",", 
     RowBox[{"x_", "/;", 
      RowBox[{"Not", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"x", ",", 
               RowBox[{"Range", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "dVqq", "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "T", "]"}], "-", 
                  RowBox[{"Length", "[", "cEOM", "]"}]}]}], "]"}]}], "]"}], 
             "]"}], "]"}], "]"}], ",", "0"}], "]"}], "===", 
        RowBox[{"{", "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "idx", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"gammaHat", "[", 
        RowBox[{"[", "idx", "]"}], "]"}], ",", "0.001"}], "]"}], "//", 
     "Chop"}], ",", 
    RowBox[{
     RowBox[{"cFinal", "[", 
      RowBox[{"[", "idx", "]"}], "]"}], "//", "Chop"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{3.933411955523754*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"6b7d5781-b84e-462d-b57a-ed49b2f08cd3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11"},
     {"0.148`", "0.148`", "0.148`", "0.444`", "0.444`", "0.444`", "0.444`", 
      "0.444`", "0.444`", "0.444`", "0.444`"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "cSWval"}], ")"}]}], "-", "cV"}], "0", "0", "0", 
      "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.933411462283012*^9, 3.933411488487026*^9}, {
   3.9334119567002*^9, 3.933411966606187*^9}, 3.9339725820092916`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"bfe1e436-3c7c-460f-afc4-\
5f9088f3d337"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"idx", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Flatten", "[", "bases", "]"}]}], "//", "N"}], "//", "Chop"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9331011669741783`*^9, 3.933101188307164*^9}, {
  3.933143297820856*^9, 3.933143298377973*^9}, {3.933143804472458*^9, 
  3.9331438191820507`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"628fd415-06fe-41eb-8edc-e39d5c317461"],

Cell[BoxData["\<\"i\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \
\\(\[Nu]\\)]\\)\\!\\(\\*SubscriptBox[\\(q\[Sigma]\\), \\(\[Nu]\[Mu]\\)]\\)q\"\
\>"], "Print",
 CellChangeTimes->{{3.933101171362402*^9, 3.9331011886767807`*^9}, {
   3.9331432911620817`*^9, 3.9331433000907707`*^9}, 3.933143385370517*^9, 
   3.933143519640896*^9, {3.9331438091917057`*^9, 3.933143821100913*^9}},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"6c88218b-5cf4-4339-8693-ebbe0e013a72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"idy", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"Length", "[", "T", "]"}], "-", 
       RowBox[{"Length", "[", "cEOM", "]"}]}], "]"}], ",", "idx"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "idy", "]"}], "]"}], ",", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"gammaHat", "[", 
       RowBox[{"[", "idy", "]"}], "]"}], ",", "0.001"}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"cFinal", "[", 
       RowBox[{"[", "idy", "]"}], "]"}]}], "//", "Chop"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{3.933411972668171*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"a4bf3665-31a5-4620-9b30-7598df4794e6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11"},
     {
      RowBox[{"-", "0.556`"}], "0.074`", "0.074`", "0.444`", "0.444`", 
      "0.444`", "0.444`", "0.444`", "0.444`", "0.444`", "0.444`"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "cSWsea"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "cSWval"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "cSWsea"}], "0", "0", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "cSWsea"}], ")"}]}], "15"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "bm", "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "cSWval"}], ")"}]}], "5"]}], "0", "0", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "cSWsea"}], ")"}]}], "15"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "bm", "+", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "cSWsea"}], ")"}]}], "5"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.933411513531302*^9, 3.93341197336443*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"14d328bc-8e52-4edb-ab74-\
58a50408d896"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"idy", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Flatten", "[", "bases", "]"}]}], "//", "N"}], "//", "Chop"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"4", ",", "11"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.933143327604879*^9, 3.933143335883285*^9}, {
  3.933143449554439*^9, 3.933143450342229*^9}, {3.933144117329657*^9, 
  3.933144123277421*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"e795ace0-0701-4573-96e7-5d7df0a68bb5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"tr[M\\!\\(\\*SuperscriptBox[\\(]\\), \\(2\\)]\\)\
\[CapitalPhi]\[CapitalPhi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.9331441237218647`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"fce4e7a8-5204-418f-b174-572b8dd9aca0"],

Cell[BoxData["\<\"tr[\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\)]\
\[CapitalPhi]\[CapitalPhi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.933144123725086*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"da16d7f0-3050-4695-9ef0-cf47b0550fce"],

Cell[BoxData["\<\"tr[M]\[CapitalPhi]M\[CapitalPhi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.933144123730171*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1d2a3c0e-da26-48bb-8bbe-fefb25c1c7db"],

Cell[BoxData["\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalPhi]M\\), \\(2\\)]\\)\
\[CapitalPhi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.9331441237334633`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"7dd40db3-3f5e-4093-9c09-c3f2bd31c58d"],

Cell[BoxData["\<\"tr[M\\!\\(\\*SuperscriptBox[\\(]\\), \\(2\\)]\\)\
\[CapitalPsi]\[CapitalPsi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.93314412373695*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dc380f44-4d7a-4219-be96-d99b709712f4"],

Cell[BoxData["\<\"tr[\\!\\(\\*SuperscriptBox[\\(M\\), \\(2\\)]\\)]\
\[CapitalPsi]\[CapitalPsi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.933144123740988*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"ec58d139-782c-40b7-88af-500fdf5018c5"],

Cell[BoxData["\<\"tr[M]\[CapitalPsi]M\[CapitalPsi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.933144123748651*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"29a50cd5-9b89-453e-9d4b-31d76b7d1f65"],

Cell[BoxData["\<\"\\!\\(\\*SuperscriptBox[\\(\[CapitalPsi]M\\), \\(2\\)]\\)\
\[CapitalPsi]\"\>"], "Print",
 CellChangeTimes->{3.933143336404409*^9, 3.9331434617205343`*^9, 
  3.9331441237522593`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"8ad28b53-3c01-440f-aeb9-5f59e6c69755"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["a", "2"], ")"}], " ", "axial", " ", "vector"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ncvalue", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nfvalue", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"First", " ", "absorb", " ", "O", 
     RowBox[{"(", "a", ")"}], " ", "remnant", " ", "EOM", " ", 
     RowBox[{"terms", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dvalue", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaHat", ",", "dgammaHat", ",", "T", ",", "Tinv", ",", "bases"}], 
      "}"}], "=", 
     RowBox[{"getDiagLocalContact", "[", 
      RowBox[{
      "Ncvalue", ",", "Nfvalue", ",", "\"\<A\>\"", ",", "dvalue", ",", " ", 
       "False", ",", "False"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dAqQ", "=", 
     RowBox[{"{", 
      RowBox[{"cA", ",", "bA", ",", "bAbar"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOnshell", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"cSWsea", "-", "1"}], ",", 
       RowBox[{"bm", "-", 
        RowBox[{"1", "/", "2"}]}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"cSWval", "-", "1"}], ",", 
       RowBox[{"bm", "-", 
        RowBox[{"1", "/", "2"}]}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cEOM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{"dAqQ", ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{"-", "cEOM"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"deltaJ", ",", "deltaJsub", ",", "deltaOsub"}], "}"}], "=", 
     RowBox[{"makeFieldRedef", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
             RowBox[{"Length", "[", "cOnshell", "]"}], "+", "1"}], ",", 
            RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
       "Nfvalue", ",", "\"\<A\>\"", ",", "dvalue", ",", " ", "False", ",", 
       "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cFinal", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"dAqQ", "+", "deltaJ"}], ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{
         RowBox[{"-", "cEOM"}], "-", 
         RowBox[{"c", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
              RowBox[{"Length", "[", "cOnshell", "]"}]}], ",", 
             RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "continue", " ", "at", " ", "O", 
     RowBox[{"(", 
      SuperscriptBox["a", "2"], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dvalue", "=", "2"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaHat", ",", "dgammaHat", ",", "T", ",", "Tinv", ",", "bases"}], 
      "}"}], "=", 
     RowBox[{"getDiagLocalContact", "[", 
      RowBox[{
      "Ncvalue", ",", "Nfvalue", ",", "\"\<A\>\"", ",", "dvalue", ",", " ", 
       "False", ",", "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dAqQ", "=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "12"}], "]"}], "+", "deltaJsub"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOnshell", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "54"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cOnshell", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"cOnshell", "[", 
       RowBox[{"[", "25", "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"1", "/", "6"}], "-", "cCube"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cEOM", "=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "19"}], "]"}], "+", "deltaOsub"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{"dAqQ", ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{"-", "cEOM"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"deltaJ", ",", "deltaJsub", ",", "deltaOsub"}], "}"}], "=", 
     RowBox[{"makeFieldRedef", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
             RowBox[{"Length", "[", "cOnshell", "]"}], "+", "1"}], ",", 
            RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
       "Nfvalue", ",", "\"\<A\>\"", ",", "dvalue", ",", " ", "False"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cFinal", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"dAqQ", "+", "deltaJ"}], ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{
         RowBox[{"-", "cEOM"}], "-", 
         RowBox[{"c", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
              RowBox[{"Length", "[", "cOnshell", "]"}]}], ",", 
             RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}]}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.927145497347415*^9, 3.9271455648442297`*^9}, {
   3.927145611323275*^9, 3.927145612128792*^9}, {3.927145895355914*^9, 
   3.927145946384897*^9}, {3.927197095060403*^9, 3.927197110743898*^9}, {
   3.927197549534152*^9, 3.927197551593247*^9}, {3.927197989050704*^9, 
   3.9271979895271873`*^9}, {3.927328994608379*^9, 3.927329008210737*^9}, {
   3.927329219796589*^9, 3.927329223209578*^9}, {3.927330907011024*^9, 
   3.9273309131388817`*^9}, {3.9275884031712503`*^9, 3.927588404055057*^9}, {
   3.927603128688854*^9, 3.927603129243197*^9}, {3.927617340762643*^9, 
   3.9276173412099237`*^9}, {3.92761814370463*^9, 3.927618144417557*^9}, {
   3.927619835871797*^9, 3.927619836789853*^9}, 3.927693669904017*^9, {
   3.927854622737339*^9, 3.92785465831313*^9}, {3.9278547854487143`*^9, 
   3.927854792211233*^9}, {3.92785483169479*^9, 3.92785487706419*^9}, {
   3.927854913639172*^9, 3.9278549708552933`*^9}, {3.9278550144643784`*^9, 
   3.927855028189073*^9}, 3.9278550846884403`*^9, {3.9278585937773857`*^9, 
   3.9278586030081987`*^9}, 3.933063506100875*^9, 3.933769115703486*^9, {
   3.933770288476417*^9, 3.93377029113247*^9}, 3.933770334175253*^9, {
   3.933950595448866*^9, 3.933950617105116*^9}, {3.933951454512657*^9, 
   3.933951480596169*^9}, {3.933951511560622*^9, 3.9339516128746653`*^9}, {
   3.933951648533805*^9, 3.9339516730145273`*^9}, {3.933951754271329*^9, 
   3.933951755119051*^9}, {3.9339527086799603`*^9, 3.933952736159336*^9}, {
   3.933954181603352*^9, 3.9339542136181927`*^9}, 3.933954871677351*^9, 
   3.933962346800995*^9, 3.933969383337586*^9, {3.933972088657124*^9, 
   3.933972153461925*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"fcba3309-7bc0-493b-9492-94cd6b46b978"],

Cell[BoxData[
 TemplateBox[{
  "getDiagLocalContact", "finitePrecWarning", 
   "\"Performing Jordan decomposition at finitie precision may be unstable. \
Current precision is set to \
\\!\\(\\*RowBox[{\\\"\\\\\\\"15.9546\\\\\\\"\\\"}]\\).\"", 2, 120, 33, 
   18564760091699546179, "Local", "localfieldsMixing`getDiagLocalContact"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9339523256473703`*^9, 3.933952533035469*^9, 
  3.933952640875411*^9, 3.933952681852641*^9, 3.933952799762038*^9, 
  3.9339726347280083`*^9, 3.933974377935748*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"2148a98b-926c-48d5-9401-b1fabadf09e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"idx", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"Length", "[", "T", "]"}], "-", 
       RowBox[{"Length", "[", "cEOM", "]"}]}], "]"}], ",", 
     RowBox[{"x_", "/;", 
      RowBox[{"Not", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"x", ",", 
               RowBox[{"Range", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", "dAqQ", "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "T", "]"}], "-", 
                  RowBox[{"Length", "[", "cEOM", "]"}]}]}], "]"}]}], "]"}], 
             "]"}], "]"}], "]"}], ",", "0"}], "]"}], "===", 
        RowBox[{"{", "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"Length", "[", "idx", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"Round", "[", 
              RowBox[{
               RowBox[{"gammaHat", "[", 
                RowBox[{"[", "idx", "]"}], "]"}], ",", "0.001"}], "]"}], "//",
              "Chop"}], ",", 
            RowBox[{
             RowBox[{"cFinal", "[", 
              RowBox[{"[", "idx", "]"}], "]"}], "//", "Chop"}]}], "}"}], "/.", 
          RowBox[{"cA", "->", "0"}]}], "/.", 
         RowBox[{"cSWsea", "->", "1"}]}], "/.", 
        RowBox[{"cSWval", "->", "1"}]}], "/.", 
       RowBox[{"bAbar", "->", "0"}]}], "/.", 
      RowBox[{"bA", "->", "1"}]}], "/.", 
     RowBox[{"bm", "->", 
      RowBox[{"1", "/", "2"}]}]}], "//", "FullSimplify"}], "//", "Factor"}], "//",
   "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.933146909407299*^9, 3.933146912493175*^9}, {
   3.9334121866445513`*^9, 3.933412229592393*^9}, 3.933952437279037*^9, 
   3.9339524893825912`*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"3b051997-31e2-45af-8da3-f1c62155e216"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11", "12"},
     {"0", "0", "0", "0", "0.395`", "0.593`", "0.617`", "0.889`", "0.889`", 
      "0.889`", "0.889`", "0.889`"},
     {"0", 
      RowBox[{"0.022315399540322085`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "0.05073963279480334`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "0.3472453346706591`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{"0.5000000000000014`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{"0.14017486397683845`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "0.6441603974518515`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "0.14921455978345732`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "0.16666666666666666`"}], "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}], 
      RowBox[{"0.10163114313544644`", " ", 
       RowBox[{"(", 
        RowBox[{"0.5685282867587933`", "\[VeryThinSpace]", "+", 
         RowBox[{"1.`", " ", "cCube"}]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.933413944387238*^9, 3.933951326114894*^9, 
  3.933952357099312*^9, 3.9339524393834743`*^9, 3.933952490090952*^9, 
  3.933954259707032*^9, 3.93397438342066*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"cfb80429-1eee-4c8d-afb0-\
cbdd163acce1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", 
         RowBox[{"idx", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Flatten", "[", "bases", "]"}]}], "//", "N"}], "//", "Chop"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9331011669741783`*^9, 3.933101188307164*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"cd8335f7-c881-406b-bb52-7b204a0757d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "10.77760043843432`"}], 
   " ", "\<\"(\\!\\(\\*SubscriptBox[\\(m\\), \\(q + \
Q\\)]\\)/2\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(q\[Gamma]\\), \
\\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)Q\"\>"}], "-", 
  RowBox[{
  "1.21985948716696`", 
   " ", "\<\"(\\!\\(\\*SubscriptBox[\\(m\\), \\(q - \
Q\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(q\[Gamma]\\), \
\\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)Q\"\>"}]}]], \
"Print",
 CellChangeTimes->{{3.933101171362402*^9, 3.9331011886767807`*^9}},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"d0d92caa-3fd3-4a29-a653-8d944184434c"],

Cell[BoxData[
 RowBox[{"1.6729412325298492`", 
  " ", "\<\"(\\!\\(\\*SubscriptBox[\\(m\\), \\(q - \
Q\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(2\\)]\\)\\!\\(\\*SubscriptBox[\\(q\[Gamma]\\), \
\\(\[Mu]\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(5\\)]\\)Q\"\>"}]], \
"Print",
 CellChangeTimes->{{3.933101171362402*^9, 3.9331011886835127`*^9}},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"237bb4e7-2fa9-47f7-8f34-0eee70dc50fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"idy", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"Length", "[", "T", "]"}], "-", 
       RowBox[{"Length", "[", "cEOM", "]"}]}], "]"}], ",", "idx"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "idy", "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"gammaHat", "[", 
        RowBox[{"[", "idy", "]"}], "]"}], ",", "0.001"}], "]"}], "//", 
     "Chop"}], ",", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"cFinal", "[", 
       RowBox[{"[", "idy", "]"}], "]"}]}], "//", "Chop"}]}], "}"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{3.933412484117281*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"0b55388d-03bc-4168-b2cc-a1912c84253a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11", "12", "13", 
      "14", "15", "16", "17", "18", "19", "20", "21", "22", "23", "24", "25", 
      "26", "27", "28", "29", "30", "31", "32", "33", "34", "35", "36", "37", 
      "38", "39", "40", "41", "42", "43", "44", "45", "46", "47", "48", "49", 
      "50", "51", "52", "53", "54"},
     {
      RowBox[{"-", "0.20500000000000002`"}], 
      RowBox[{"-", "0.20500000000000002`"}], 
      RowBox[{"-", "0.20500000000000002`"}], 
      RowBox[{"-", "0.111`"}], 
      RowBox[{"-", "0.111`"}], "0.111`", "0.111`", "0.111`", "0.111`", 
      "0.198`", "0.247`", "0.462`", "0.462`", "0.462`", "0.519`", "0.519`", 
      "0.519`", "0.519`", "0.556`", "0.583`", "0.668`", "0.76`", "0.775`", 
      "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", 
      "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", "0.889`", 
      "0.9450000000000001`", "0.9450000000000001`", "0.9450000000000001`", 
      "1.`", "1.111`", "1.111`", "1.111`", "1.111`", "1.12`", 
      "1.1260000000000001`", "1.222`", "1.298`", "1.379`", "1.612`", "1.612`",
       "1.612`", "1.6380000000000001`"},
     {"0", "0", "0", "0", 
      RowBox[{"0.2835014409221877`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      "0", "0", 
      RowBox[{
       RowBox[{"-", "5.830652484983427`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "0.9999999999999968`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "1.0000000000000007`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      RowBox[{"2.991663607844407`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "0.9999999999999943`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      RowBox[{"14.58284722222223`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      RowBox[{"0.483333333333329`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      "0", "0", 
      RowBox[{
       RowBox[{"-", "0.48333333333333495`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "0.8481481481481453`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "0.10048429783571708`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", 
      RowBox[{"1.8051651283254526`", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", "1.000000000000008`"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "6"]}], "+", "cCube"}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.933413981792396*^9, 3.9339513670070753`*^9, 
  3.93395440331082*^9},
 CellLabel->
  "Out[261]//MatrixForm=",ExpressionUUID->"8897e0a5-dcc2-4c10-a64a-\
efd6cbcee8e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dgammaHat", "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.927619903898325*^9, 3.927619904527975*^9}, {
  3.933076589934339*^9, 3.9330765941923*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"b27a55b6-26dc-4dfc-b526-477e0a6ac9b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9276199049268913`*^9, 3.927693764250264*^9, 3.927858459453823*^9, 
   3.927858943956992*^9, 3.927859860991662*^9, {3.9330765856140757`*^9, 
   3.933076595278119*^9}},
 CellLabel->
  "Out[240]=",ExpressionUUID->"7f0d8cc8-09b6-4bd1-b933-20b97d6289ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"O", 
    RowBox[{"(", 
     SuperscriptBox["a", "2"], ")"}], " ", "quenched", " ", "axial", " ", 
    "vector"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", " ", "absorb", " ", "O", 
    RowBox[{"(", "a", ")"}], " ", "remnant", " ", "EOM", " ", 
    RowBox[{"terms", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaHat", ",", "dgammaHat", ",", "T", ",", "Tinv", ",", "bases"}], 
      "}"}], "=", 
     RowBox[{"getDiagLocalContact", "[", 
      RowBox[{"3", ",", "0", ",", "\"\<A\>\"", ",", "1", ",", " ", "False"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dAqQ", "=", 
     RowBox[{"{", 
      RowBox[{"cA", ",", "bA"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOnshell", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cSWval", "-", "1"}], ",", 
       RowBox[{"bm", "-", 
        RowBox[{"1", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cEOM", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{"dAqQ", ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{"-", "cEOM"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"deltaJ", ",", "deltaJsub", ",", "deltaOsub"}], "}"}], "=", 
     RowBox[{"makeFieldRedef", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
             RowBox[{"Length", "[", "cOnshell", "]"}], "+", "1"}], ",", 
            RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
       "0", ",", "\"\<A\>\"", ",", "1", ",", " ", "False", ",", "True"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cFinal", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"dAqQ", "+", "deltaJ"}], ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{
         RowBox[{"-", "cEOM"}], "-", 
         RowBox[{"c", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
              RowBox[{"Length", "[", "cOnshell", "]"}]}], ",", 
             RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "continue", " ", "at", " ", "O", 
     RowBox[{"(", 
      SuperscriptBox["a", "2"], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gammaHat", ",", "dgammaHat", ",", "T", ",", "Tinv", ",", "bases"}], 
      "}"}], "=", 
     RowBox[{"getDiagLocalContact", "[", 
      RowBox[{"3", ",", "0", ",", "\"\<A\>\"", ",", "2", ",", " ", "False"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dAqQ", "=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "8"}], "]"}], "+", "deltaJsub"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cOnshell", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "15"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cOnshell", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "6"}], "-", "cCube"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cEOM", "=", 
     RowBox[{
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "+", "deltaOsub"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{"dAqQ", ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{"-", "cEOM"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"deltaJ", ",", "deltaJsub", ",", "deltaOsub"}], "}"}], "=", 
     RowBox[{"makeFieldRedef", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c", "[", 
         RowBox[{"[", 
          RowBox[{"Range", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
             RowBox[{"Length", "[", "cOnshell", "]"}], "+", "1"}], ",", 
            RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
       "0", ",", "\"\<A\>\"", ",", "2", ",", " ", "False"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cFinal", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "Tinv", "]"}], ".", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"dAqQ", "+", "deltaJ"}], ",", 
        RowBox[{"-", "cOnshell"}], ",", 
        RowBox[{
         RowBox[{"-", "cEOM"}], "-", 
         RowBox[{"c", "[", 
          RowBox[{"[", 
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"Length", "[", "dAqQ", "]"}], "+", 
              RowBox[{"Length", "[", "cOnshell", "]"}]}], ",", 
             RowBox[{"Length", "[", "c", "]"}]}], "]"}], "]"}], "]"}]}]}], 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.927145497347415*^9, 3.9271455648442297`*^9}, {
   3.927145611323275*^9, 3.927145612128792*^9}, {3.927145895355914*^9, 
   3.927145946384897*^9}, {3.927197095060403*^9, 3.927197110743898*^9}, {
   3.927197549534152*^9, 3.927197551593247*^9}, {3.927197989050704*^9, 
   3.9271979895271873`*^9}, {3.927328994608379*^9, 3.927329008210737*^9}, {
   3.927329219796589*^9, 3.927329223209578*^9}, {3.927330907011024*^9, 
   3.9273309131388817`*^9}, {3.9275884031712503`*^9, 3.927588404055057*^9}, {
   3.927603128688854*^9, 3.927603129243197*^9}, {3.927617340762643*^9, 
   3.9276173412099237`*^9}, {3.92761814370463*^9, 3.927618144417557*^9}, {
   3.927619835871797*^9, 3.927619836789853*^9}, 3.927693669904017*^9, {
   3.927854622737339*^9, 3.92785465831313*^9}, {3.9278547854487143`*^9, 
   3.927854792211233*^9}, {3.92785483169479*^9, 3.92785487706419*^9}, {
   3.927854913639172*^9, 3.9278549708552933`*^9}, {3.9278550144643784`*^9, 
   3.927855028189073*^9}, 3.9278550846884403`*^9, {3.9278585937773857`*^9, 
   3.9278586030081987`*^9}, 3.933063506100875*^9, 3.933769115703486*^9, {
   3.933770288476417*^9, 3.93377029113247*^9}, 3.933770334175253*^9, {
   3.933950595448866*^9, 3.933950617105116*^9}, {3.933951454512657*^9, 
   3.933951480596169*^9}, {3.933951511560622*^9, 3.9339516128746653`*^9}, {
   3.933951648533805*^9, 3.9339516730145273`*^9}, {3.933951754271329*^9, 
   3.933951755119051*^9}, {3.9339527086799603`*^9, 3.933952736159336*^9}, {
   3.933954181603352*^9, 3.9339542136181927`*^9}, 3.933954871677351*^9, 
   3.933962346800995*^9, {3.933962381403627*^9, 3.9339623854304*^9}, {
   3.9339624287064238`*^9, 3.933962433414851*^9}, {3.933962486154869*^9, 
   3.933962495102036*^9}, {3.933962544045999*^9, 3.93396254418605*^9}, {
   3.933962575169001*^9, 3.933962595238414*^9}, {3.9339664277940083`*^9, 
   3.933966433132172*^9}, 3.93396647140771*^9, {3.933968770082172*^9, 
   3.9339687717169333`*^9}, {3.933970705632457*^9, 3.9339707289495707`*^9}, 
   3.93397083843743*^9, {3.933970869803812*^9, 3.93397088133295*^9}, 
   3.933970984144822*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"f4661dff-3342-45cf-9f19-208a9978152c"],

Cell[BoxData[
 TemplateBox[{
  "getDiagLocalContact", "nonDiagWarning", 
   "\"Cannot trivially distinguish both local fields and cds insertions of \
the action - mixing matrix non-diagonalisable.\"", 2, 50, 31, 
   18564760091699546179, "Local", "localfieldsMixing`getDiagLocalContact"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.933962391032461*^9, 3.933962435083951*^9, 
  3.933962503885345*^9, 3.93396255272287*^9, 3.933962601701799*^9, 
  3.9339657206987553`*^9, 3.9339658212575827`*^9, 3.933966084651775*^9, 
  3.933966192159781*^9, 3.933966387603681*^9, 3.9339664357808*^9, 
  3.9339664736314087`*^9, 3.9339710074822187`*^9, 3.9339721279318447`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"7999da68-fda8-4f28-a7a3-18dfffe2e5f7"]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (December 7, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e6dd3742-0698-4a1d-96fa-8cc10af8e80e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 679, 12, 51, "Input",ExpressionUUID->"922e657e-add7-4c93-9a61-4062044f2979"],
Cell[1240, 34, 4604, 102, 221, "Input",ExpressionUUID->"76ccbb44-bde9-4456-a49c-12a5b2d51c46"],
Cell[CellGroupData[{
Cell[5869, 140, 1075, 26, 29, "Input",ExpressionUUID->"8cca3181-a290-40e2-9642-1b695ad43784"],
Cell[6947, 168, 1715, 44, 90, "Output",ExpressionUUID->"187fe157-a369-404c-acf9-af53c0451477"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8699, 217, 1556, 45, 51, "Input",ExpressionUUID->"6b7d5781-b84e-462d-b57a-ed49b2f08cd3"],
Cell[10258, 264, 1095, 28, 89, "Output",ExpressionUUID->"bfe1e436-3c7c-460f-afc4-5f9088f3d337"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11390, 297, 698, 20, 29, "Input",ExpressionUUID->"628fd415-06fe-41eb-8edc-e39d5c317461"],
Cell[12091, 319, 479, 8, 26, "Print",ExpressionUUID->"6c88218b-5cf4-4339-8693-ebbe0e013a72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12607, 332, 843, 25, 51, "Input",ExpressionUUID->"a4bf3665-31a5-4620-9b30-7598df4794e6"],
Cell[13453, 359, 1698, 50, 92, "Output",ExpressionUUID->"14d328bc-8e52-4edb-ab74-58a50408d896"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15188, 414, 731, 21, 29, "Input",ExpressionUUID->"e795ace0-0701-4573-96e7-5d7df0a68bb5"],
Cell[CellGroupData[{
Cell[15944, 439, 309, 6, 23, "Print",ExpressionUUID->"fce4e7a8-5204-418f-b174-572b8dd9aca0"],
Cell[16256, 447, 307, 6, 23, "Print",ExpressionUUID->"da16d7f0-3050-4695-9ef0-cf47b0550fce"],
Cell[16566, 455, 263, 5, 23, "Print",ExpressionUUID->"1d2a3c0e-da26-48bb-8bbe-fefb25c1c7db"],
Cell[16832, 462, 305, 6, 23, "Print",ExpressionUUID->"7dd40db3-3f5e-4093-9c09-c3f2bd31c58d"],
Cell[17140, 470, 306, 6, 23, "Print",ExpressionUUID->"dc380f44-4d7a-4219-be96-d99b709712f4"],
Cell[17449, 478, 307, 6, 23, "Print",ExpressionUUID->"ec58d139-782c-40b7-88af-500fdf5018c5"],
Cell[17759, 486, 263, 5, 23, "Print",ExpressionUUID->"29a50cd5-9b89-453e-9d4b-31d76b7d1f65"],
Cell[18025, 493, 305, 6, 23, "Print",ExpressionUUID->"8ad28b53-3c01-440f-aeb9-5f59e6c69755"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18379, 505, 8168, 207, 478, "Input",ExpressionUUID->"fcba3309-7bc0-493b-9492-94cd6b46b978"],
Cell[26550, 714, 663, 13, 28, "Message",ExpressionUUID->"2148a98b-926c-48d5-9401-b1fabadf09e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27250, 732, 2247, 63, 71, "Input",ExpressionUUID->"3b051997-31e2-45af-8da3-f1c62155e216"],
Cell[29500, 797, 2525, 66, 87, "Output",ExpressionUUID->"cfb80429-1eee-4c8d-afb0-cbdd163acce1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32062, 868, 623, 18, 29, "Input",ExpressionUUID->"cd8335f7-c881-406b-bb52-7b204a0757d5"],
Cell[CellGroupData[{
Cell[32710, 890, 751, 18, 26, "Print",ExpressionUUID->"d0d92caa-3fd3-4a29-a653-8d944184434c"],
Cell[33464, 910, 453, 10, 26, "Print",ExpressionUUID->"237bb4e7-2fa9-47f7-8f34-0eee70dc50fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33966, 926, 886, 28, 51, "Input",ExpressionUUID->"0b55388d-03bc-4168-b2cc-a1912c84253a"],
Cell[34855, 956, 4359, 114, 89, "Output",ExpressionUUID->"8897e0a5-dcc2-4c10-a64a-efd6cbcee8e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39251, 1075, 257, 5, 29, "Input",ExpressionUUID->"b27a55b6-26dc-4dfc-b526-477e0a6ac9b5"],
Cell[39511, 1082, 1012, 17, 33, "Output",ExpressionUUID->"7f0d8cc8-09b6-4bd1-b933-20b97d6289ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40560, 1104, 7805, 191, 395, "Input",ExpressionUUID->"f4661dff-3342-45cf-9f19-208a9978152c"],
Cell[48368, 1297, 782, 14, 28, "Message",ExpressionUUID->"7999da68-fda8-4f28-a7a3-18dfffe2e5f7"]
}, Open  ]]
}
]
*)


